Hidden Symmetry of Kerr-deSitter from Manifest Symmetry of Painlev\'e VI

We show that the recently discovered ``mass symmetries" of the radial Teukolsky equation for Kerr-deSitter black holes can be understood from a corresponding symmetry of the Painlev\'e VI equation via the classical theory of ``isomonodromic deformations". It is known that a subset of the mass symmetries transforms the Teukolsky equation to a wave equation on a ``dual" Lorentzian spacetime. We find that this dual spacetime again represents a black hole, and use this insight to re-obtain a previously known partial mode stability result in a geometric manner. Further special geometric features of the dual spacetime are pointed out.

==> KdSPaper.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    766121,      18917]
NotebookOptionsPosition[    752480,      18724]
NotebookOutlinePosition[    752928,      18742]
CellTagsIndexPosition[    752885,      18739]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "t0", ",", "t1", ",", "tx", ",", "ti", ",", "vt0", ",", "vt1", ",", "vtt", ",",
    "vti", ",", "m1", ",", "m2", ",", "m3", ",", "m4", ",", "n1", ",", "n2", ",",
    "n3", ",", "n4", ",", "n1p", ",", "n2p", ",", "n3p", ",", "n4p", ",", 
   "vt0p", ",", "vt1p", ",", "vttp", ",", "vtip", ",", "t0p", ",", "t1p", ",",
    "txp", ",", "tip", ",", "spsmp", ",", "Kxp", ",", "Kx", ",", "Vp", ",", 
   "Vt", ",", "Vtp", ",", "rm", ",", "rp", ",", "rc", ",", "ro", ",", "x", ",",
    "zi", ",", "z", ",", "R", ",", "Ka", ",", "De", ",", "Xi", ",", "L2", ",",
    "lamb", ",", "a", ",", "al", ",", "m", ",", "w", ",", "s", ",", "sp", ",",
    "sm", ",", "km", ",", "kp", ",", "kc", ",", "mu", ",", "R"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.89097017924759*^9, 3.890970181039113*^9}, {
  3.8909746143324013`*^9, 3.8909747688605547`*^9}, {3.89097482250699*^9, 
  3.890974854737226*^9}, {3.891327097795116*^9, 3.891327112898221*^9}, {
  3.891331555800542*^9, 3.891331555975854*^9}, {3.8913331851867228`*^9, 
  3.891333188689807*^9}, {3.89140011475681*^9, 3.891400118835949*^9}, {
  3.891401584037016*^9, 3.8914015842523727`*^9}, {3.891504653559455*^9, 
  3.891504653766692*^9}, {3.891576655383349*^9, 3.8915767013164043`*^9}, {
  3.892865879131484*^9, 3.8928658824344463`*^9}, {3.8939855957689123`*^9, 
  3.893985605374673*^9}, {3.953784425091028*^9, 3.953784425260056*^9}, {
  3.9942330302648163`*^9, 3.994233030653985*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"0d00b433-dcf7-4ec4-9c81-be23d0cca50b"],

Cell[BoxData[
 RowBox[{"(*", " ", "KerrdS", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.890970057668612*^9, 3.890970063195671*^9}, {
  3.891314715207505*^9, 3.891314716924659*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"c78887eb-5f71-4123-b807-f2580190113e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ro", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"rp", "+", "rm", "+", "rc"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"De", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "al"}], "/", 
     RowBox[{"a", "^", "2"}]}], 
    RowBox[{"(", 
     RowBox[{"r", "-", "rp"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"r", "-", "rm"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"r", "-", "rc"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"r", "-", "ro"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.800695966280251*^9, 3.8006959666470537`*^9}, {
   3.800696066994627*^9, 3.800696098689402*^9}, {3.89131474829852*^9, 
   3.8913147495099*^9}, {3.891315281176241*^9, 3.891315300993733*^9}, 
   3.891315873297488*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"5b3ce69f-dc22-415c-ab51-81cd6942f782"],

Cell[BoxData[
 RowBox[{"(*", " ", "kappas", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.994212730148181*^9, 3.994212736865732*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"d870a1e0-1233-4675-9cf7-13c093aad7b3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"km", "=", 
   RowBox[{
    RowBox[{"al", "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "al"}], ")"}], 
       RowBox[{"a", "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "^", "2"}], "+", 
         RowBox[{"rm", "^", "2"}]}], ")"}]}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{"rm", "-", "ro"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"rp", "-", "rm"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"rc", "-", "rm"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kp", "=", 
   RowBox[{
    RowBox[{"al", "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "al"}], ")"}], 
       RowBox[{"a", "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "^", "2"}], "+", 
         RowBox[{"rp", "^", "2"}]}], ")"}]}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{"rp", "-", "ro"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"rp", "-", "rm"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"rc", "-", "rp"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kc", "=", 
   RowBox[{
    RowBox[{"al", "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "al"}], ")"}], 
       RowBox[{"a", "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "^", "2"}], "+", 
         RowBox[{"rc", "^", "2"}]}], ")"}]}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{"rc", "-", "ro"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"rc", "-", "rm"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"rc", "-", "rp"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ko", "=", 
   RowBox[{
    RowBox[{"al", "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "al"}], ")"}], 
       RowBox[{"a", "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "^", "2"}], "+", 
         RowBox[{"ro", "^", "2"}]}], ")"}]}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{"rm", "-", "ro"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"rp", "-", "ro"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"rc", "-", "ro"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8913998592883177`*^9, 3.891399890661708*^9}, {
  3.891399932524119*^9, 3.891399933683865*^9}, {3.8914000040172033`*^9, 
  3.891400098276524*^9}, {3.892180302212839*^9, 3.8921803353629293`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"0c4362a3-b278-4824-9fb6-8eeef53cf5b7"],

Cell[BoxData[
 RowBox[{"(*", " ", "omegas", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.994212740464818*^9, 3.994212744573559*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"f5e9a70d-1571-4c37-baa2-6768a9232815"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wm", "=", 
   RowBox[{"a", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"rm", "^", "2"}], "+", 
      RowBox[{"a", "^", "2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wp", "=", 
   RowBox[{"a", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"rp", "^", "2"}], "+", 
      RowBox[{"a", "^", "2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wc", "=", 
   RowBox[{"a", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"rc", "^", "2"}], "+", 
      RowBox[{"a", "^", "2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wo", "=", 
   RowBox[{"a", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ro", "^", "2"}], "+", 
      RowBox[{"a", "^", "2"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.893739643212137*^9, 3.893739678225449*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"a2381bb5-017b-4585-b99a-0281c57a1a87"],

Cell[BoxData[
 RowBox[{"(*", " ", "etas", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.994212798202791*^9, 3.9942128003004007`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"fa6d0acb-b8b2-4106-a19e-e8153d576b2a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "I"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"w", "-", 
        RowBox[{"m", " ", "wc"}]}], ")"}], "/", 
      RowBox[{"(", "kc", ")"}]}]}], "+", "s"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tx", "=", 
   RowBox[{
    RowBox[{"I", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"w", "-", 
        RowBox[{"m", " ", "wp"}]}], ")"}], "/", 
      RowBox[{"(", "kp", ")"}]}]}], "+", "s"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "I"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"w", "-", 
        RowBox[{"m", " ", "wm"}]}], ")"}], "/", 
      RowBox[{"(", "km", ")"}]}]}], "+", "s"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ti", "=", 
   RowBox[{
    RowBox[{"I", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"w", "-", 
        RowBox[{"m", " ", "wo"}]}], ")"}], "/", 
      RowBox[{"(", "ko", ")"}]}]}], "+", "s"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.803117079560691*^9, 3.803117083639288*^9}, {
   3.890974414981275*^9, 3.890974418908489*^9}, {3.891315407349154*^9, 
   3.891315707967675*^9}, {3.891318070012369*^9, 3.891318075514976*^9}, {
   3.891325077749318*^9, 3.89132508609204*^9}, {3.8913329095104513`*^9, 
   3.891332977779153*^9}, {3.891333132629027*^9, 3.891333134924506*^9}, {
   3.891333340476718*^9, 3.89133335309103*^9}, {3.891334479325519*^9, 
   3.8913344840608473`*^9}, {3.8914162194018297`*^9, 3.89141624498871*^9}, {
   3.8921803537474403`*^9, 3.892180357835479*^9}, 3.894012109185203*^9, {
   3.896778470723299*^9, 3.89677856978017*^9}, {3.896779713253291*^9, 
   3.8967797238997107`*^9}, {3.896779872838298*^9, 3.8967798878846493`*^9}, {
   3.896843657421001*^9, 3.8968436624201736`*^9}, {3.897018292542655*^9, 
   3.897018309068901*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"503d114b-7ec3-440f-8594-feac6c779583"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"t0", "+", "tx", "+", "t1", "+", "ti"}], "]"}]], "Input",
 CellChangeTimes->{{3.800696295150814*^9, 3.80069631053538*^9}, {
  3.8913250924441767`*^9, 3.891325095931304*^9}, {3.892180365074071*^9, 
  3.892180368049316*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"ac63de31-d3a3-43d2-b15c-a28be780526c"],

Cell[BoxData[
 RowBox[{"4", " ", "s"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBeIXS3g27fv/xrF+48Wp+4F01GqJOy+B9Ko1clP3Mbx1
tL/m78LD+NbRxymxgBdIC9wOaeIH0r+emK6aDqSld92p3AqktTcpLtrB9Nax
/4GEMj/zW0eVc6YFZkC65YvYYRC9qN2LyRxIT5A9bQuid8aH54HoE9OWHwPR
q5VzAi2B9DSOPxEgOiDvoL4NkL5QuEg9CUiv6VGUjWZ566hxYZt1MpCe5+b7
upnjrWPZZuPmFiAt4pTcB6KXVZX5LgLS8/4abFoMpO8a1f36AaQ5D/l3/QTS
17Zv4hIqfevYtfDDfmkgXXNSi0kGSDv9O/4WRMeItF+RBdI+KZrtlkA6ZPqP
83ZAulwor84BSNtl13U7AWkb/spvcYeA9p6VMUgA0nEbK8RSgPS0ymn8qUCa
T0VACkTPkH9gFnn4rSMA4Sao0w==
  "],
 CellLabel->"Out[20]=",ExpressionUUID->"0974ee73-94a1-48dc-b8aa-afaa0fb235c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"zi", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"rm", "-", "ro"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"rm", "-", "rc"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z", "[", "r_", "]"}], ":=", 
   RowBox[{"zi", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"r", "-", "rc"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"r", "-", "ro"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"x", "=", 
  RowBox[{"z", "[", "rp", "]"}]}]}], "Input",
 CellChangeTimes->{{3.800696323869636*^9, 3.800696408619029*^9}, {
  3.891416158485138*^9, 3.89141619148673*^9}, {3.8967786105470467`*^9, 
  3.8967786421049423`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"1be19583-5774-4cbc-a127-fd3dec34baf5"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "rc"}], "+", "rp"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"rc", "+", 
     RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "rc"}], "+", "rm"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"rc", "+", "rm", "+", 
     RowBox[{"2", " ", "rp"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.8006963917787437`*^9, 3.8006964097755337`*^9}, 
   3.802422074311698*^9, 3.80251442923141*^9, 3.802515196079681*^9, 
   3.803117148805118*^9, 3.890968187625043*^9, 3.890970084833982*^9, 
   3.89097018826112*^9, 3.89097331466761*^9, 3.890974444469947*^9, 
   3.890974792546612*^9, {3.890974829575585*^9, 3.890974858212719*^9}, {
   3.8909761485203047`*^9, 3.8909761660872383`*^9}, 3.890976197133017*^9, 
   3.890976245819571*^9, 3.890976278253148*^9, {3.8909763170032682`*^9, 
   3.890976346492322*^9}, 3.890976387309655*^9, 3.8909769876969967`*^9, 
   3.8909770411769247`*^9, {3.890988866441039*^9, 3.8909888865207167`*^9}, 
   3.8909894560779753`*^9, 3.890989713102796*^9, 3.890989781671465*^9, 
   3.890990859763657*^9, {3.890991042169096*^9, 3.890991069035104*^9}, 
   3.890991196068756*^9, 3.890991366073031*^9, 3.890991396161078*^9, 
   3.890991441139065*^9, 3.890991628867044*^9, 3.890991660449719*^9, {
   3.8909917470671988`*^9, 3.890991773207657*^9}, 3.8909921392764273`*^9, 
   3.890992574476797*^9, 3.8910484073404837`*^9, 3.8910485495794687`*^9, 
   3.8913157580867033`*^9, 3.891327946102755*^9, 3.891330504112835*^9, 
   3.8913315881542187`*^9, 3.891333175967989*^9, 3.891333379680603*^9, 
   3.891334489761574*^9, 3.8913350289989767`*^9, 3.8913350776433907`*^9, {
   3.891335152171975*^9, 3.891335215373538*^9}, {3.891335500748251*^9, 
   3.891335542548273*^9}, {3.8913355728577538`*^9, 3.891335696816514*^9}, {
   3.891335736883595*^9, 3.891335758164403*^9}, {3.891335811270472*^9, 
   3.891335829568412*^9}, 3.891335864979547*^9, {3.89133592396216*^9, 
   3.891335938144792*^9}, {3.891393544299098*^9, 3.891393572858737*^9}, 
   3.891399527688141*^9, {3.891399574921377*^9, 3.8913996294546537`*^9}, 
   3.891399666049582*^9, 3.891400243122929*^9, {3.891400587661235*^9, 
   3.8914006147525463`*^9}, 3.891400841125313*^9, {3.891400871782586*^9, 
   3.891400894422236*^9}, {3.891400968831222*^9, 3.891401005877295*^9}, 
   3.891401518579163*^9, 3.8914015913520823`*^9, {3.891401975100891*^9, 
   3.891401993651773*^9}, {3.8914020436042433`*^9, 3.8914020530885687`*^9}, 
   3.891402231044133*^9, 3.8914178091143103`*^9, 3.8914187440365543`*^9, 
   3.891423666739209*^9, 3.891480896840055*^9, 3.891504078170418*^9, 
   3.891504851412262*^9, 3.891506744613258*^9, 3.8915091320125933`*^9, 
   3.8915768416688766`*^9, 3.891587831477313*^9, 3.891596017791709*^9, 
   3.892025845965888*^9, 3.892171971121961*^9, 3.892182194521294*^9, 
   3.8922687777030363`*^9, 3.892704506321612*^9, 3.892863522551848*^9, 
   3.892865923104766*^9, 3.892870162701571*^9, 3.893149009734226*^9, 
   3.893210062988494*^9, 3.89374081711062*^9, 3.893917976842938*^9, 
   3.893998465746479*^9, 3.893999128814636*^9, 3.893999634438188*^9, 
   3.8940001104192123`*^9, 3.894000498802709*^9, 3.8940012053111687`*^9, 
   3.894004363444561*^9, 3.894004423941209*^9, 3.8940102381465607`*^9, 
   3.894087997132339*^9, 3.894597865110093*^9, 3.894614493781507*^9, 
   3.896778644750647*^9, 3.8968408151073008`*^9, 3.8970183271771107`*^9, 
   3.897019477770337*^9, 3.953692757592057*^9, 3.9537126395267363`*^9, 
   3.953713169343832*^9, 3.9537150542621202`*^9, 3.953716900229537*^9, 
   3.953773625300605*^9, 3.953784447775463*^9, 3.95378789144799*^9, 
   3.953792091957827*^9, 3.994220467811576*^9, 3.9942229769016933`*^9, 
   3.994230963773457*^9, 3.994232956704277*^9, 3.994233040506331*^9, 
   3.994732983006227*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"b16da4a2-cc1e-4ed5-aa07-eff43f731a0b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"R", "[", "z_", "]"}], ":=", 
     RowBox[{
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "t0"}], "/", "2"}], "-", 
         RowBox[{"s", "/", "2"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z", "-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "t1"}], "/", "2"}], "-", 
         RowBox[{"s", "/", "2"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z", "-", "x"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "tx"}], "/", "2"}], "-", 
         RowBox[{"s", "/", "2"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z", "-", "zi"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "s"}], "+", "1"}], ")"}]}], " ", 
      RowBox[{"y", "[", "z", "]"}]}]}], ";"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Not", " ", "really", " ", "used", " ", "in", " ", "following", " ", "as", 
    " ", "computation", " ", "is", " ", "split", " ", "into", " ", "several", 
    " ", "parts"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.800696451142178*^9, 3.800696507606731*^9}, {
   3.8006966355856657`*^9, 3.8006967021019487`*^9}, {3.8006969174521637`*^9, 
   3.800696933075306*^9}, {3.8024219521573772`*^9, 3.802421968932919*^9}, 
   3.80242202817852*^9, {3.803117092319322*^9, 3.803117099262784*^9}, {
   3.891315775277143*^9, 3.891315780604684*^9}, {3.8913168429206448`*^9, 
   3.891316848599715*^9}, {3.891318329704893*^9, 3.8913183619425907`*^9}, {
   3.8915036769403067`*^9, 3.891503704530546*^9}, {3.89677973158786*^9, 
   3.896779737651023*^9}, {3.896779948258788*^9, 3.896779960697789*^9}, {
   3.9942330208598022`*^9, 3.994233024773343*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"b702fe35-22ba-41be-88ce-329a2fadbe7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ka", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{"w", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"r", "^", "2"}], "+", 
       RowBox[{"a", "^", "2"}]}], ")"}]}], "-", 
    RowBox[{"a", " ", "m"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8006971465858307`*^9, {3.800762961801805*^9, 3.800762967964892*^9}, {
   3.8007796829609947`*^9, 3.8007796960403633`*^9}, 3.8909744242942533`*^9, {
   3.891315821859572*^9, 3.89131582910653*^9}, {3.8913158790097103`*^9, 
   3.89131587931218*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"7dde659b-0f5b-48f2-a292-468bb8d54fb2"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{"z", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"z", " ", "ro"}], "-", 
       RowBox[{"zi", " ", "rm"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z", "-", "zi"}], ")"}]}], "]"}], "]"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.800697736539919*^9, 3.800697757454245*^9}, {
  3.891586080867546*^9, 3.891586085498365*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"e480aad4-98bb-4e25-9c53-4d19bef9a844"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "that", " ", "the", " ", "term", " ", "with", " ", "1", "st",
     " ", "order", " ", "derivatives", " ", "is", " ", "of", " ", "desired", " ",
     "Heun", " ", "form"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Coeff1", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"De", "[", "r", "]"}], "^", 
               RowBox[{"(", 
                RowBox[{"-", "s"}], ")"}]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"De", "[", "r", "]"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"s", "+", "1"}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"z", "[", "r", "]"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "t0"}], "/", "2"}], "-", 
                    RowBox[{"s", "/", "2"}]}], ")"}]}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "[", "r", "]"}], "-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "t1"}], "/", "2"}], "-", 
                    RowBox[{"s", "/", "2"}]}], ")"}]}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "[", "r", "]"}], "-", "x"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "tx"}], "/", "2"}], "-", 
                    RowBox[{"s", "/", "2"}]}], ")"}]}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "[", "r", "]"}], "-", "zi"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "s"}], "+", "1"}], ")"}]}]}], ")"}], " ", 
                 RowBox[{
                  RowBox[{"z", "'"}], "[", "r", "]"}]}], ",", "r"}], "]"}]}], 
             "+", 
             RowBox[{
              RowBox[{"De", "[", "r", "]"}], 
              RowBox[{
               RowBox[{"z", "'"}], "[", "r", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"z", "[", "r", "]"}], "^", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "t0"}], "/", "2"}], "-", 
                    RowBox[{"s", "/", "2"}]}], ")"}]}], " ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "[", "r", "]"}], "-", "1"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "t1"}], "/", "2"}], "-", 
                    RowBox[{"s", "/", "2"}]}], ")"}]}], " ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "[", "r", "]"}], "-", "x"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "tx"}], "/", "2"}], "-", 
                    RowBox[{"s", "/", "2"}]}], ")"}]}], " ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "[", "r", "]"}], "-", "zi"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "s"}], "+", "1"}], ")"}]}]}], ")"}], ",", 
                "r"}], "]"}]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"z", "[", "r", "]"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "t0"}], "/", "2"}], "-", 
                RowBox[{"s", "/", "2"}]}], ")"}]}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"z", "[", "r", "]"}], "-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "t1"}], "/", "2"}], "-", 
                RowBox[{"s", "/", "2"}]}], ")"}]}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"z", "[", "r", "]"}], "-", "x"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "tx"}], "/", "2"}], "-", 
                RowBox[{"s", "/", "2"}]}], ")"}]}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"z", "[", "r", "]"}], "-", "zi"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "s"}], "+", "1"}], ")"}]}]}], ")"}]}], "/", 
          RowBox[{"De", "[", "r", "]"}]}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"z", "'"}], "[", "r", "]"}], "^", "2"}], ")"}]}], "]"}], 
       ")"}], "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", " ", "ro"}], "-", 
          RowBox[{"zi", " ", "rc"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"z", "-", "zi"}], ")"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Coeff1", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "t0"}], ")"}], "/", "z"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "t1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"z", "-", "1"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "tx"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"z", "-", "x"}], ")"}]}]}], ")"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.891325608670723*^9, 3.8913256257372837`*^9}, {
  3.891325698986189*^9, 3.891325787742609*^9}, {3.8913258196091347`*^9, 
  3.8913258236053677`*^9}, {3.891326298109735*^9, 3.891326301150568*^9}, {
  3.891326848381283*^9, 3.8913268532766647`*^9}, {3.8913268850912123`*^9, 
  3.891326890707016*^9}, {3.8913337872093163`*^9, 3.891333802206613*^9}, {
  3.891416383335905*^9, 3.8914163874462214`*^9}, {3.8915037178360357`*^9, 
  3.891503776343678*^9}, {3.896779203976091*^9, 3.896779204042492*^9}, {
  3.896779749436455*^9, 3.896779787387178*^9}, {3.896779968538986*^9, 
  3.896780006856719*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"041155a8-e926-45df-8847-2be2b8d080ff"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["rc", "2"]}], "+", 
        RowBox[{"5", " ", "rc", " ", "rm"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["rm", "2"]}], "+", 
        RowBox[{"3", " ", "rc", " ", "rp"}], "+", 
        RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
        SuperscriptBox["rp", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"rc", "+", 
         RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
         RowBox[{"rc", " ", "z"}], "-", 
         RowBox[{"rm", " ", "z"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["a", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "al"}], ")"}], " ", "m"}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "al"}], ")"}], " ", "w"}], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "al"}], ")"}], " ", "w", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["rc", "2"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
             RowBox[{"rm", " ", 
              RowBox[{"(", 
               RowBox[{"rm", "+", "rp"}], ")"}], " ", "z"}], "+", 
             RowBox[{"rc", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "rm"}], "+", "rp", "-", 
                RowBox[{"rp", " ", "z"}]}], ")"}]}]}], ")"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "+", 
            RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
            RowBox[{"rc", " ", "z"}], "-", 
            RowBox[{"rm", " ", "z"}]}], ")"}], "2"]], "+", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"rc", "+", 
             RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
             RowBox[{"rc", " ", "z"}], "-", 
             RowBox[{"rm", " ", "z"}]}], ")"}], "2"]], 
         RowBox[{"al", " ", 
          RowBox[{"(", 
           RowBox[{"rc", "-", "rm"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rc", "2"]}], "+", 
            RowBox[{"5", " ", "rc", " ", "rm"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rm", "2"]}], "+", 
            RowBox[{"3", " ", "rc", " ", "rp"}], "+", 
            RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
            SuperscriptBox["rp", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "s"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"rc", " ", "rm", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"4", " ", "z"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["rm", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "z"}]}], ")"}], " ", "z"}], "+", 
            RowBox[{
             SuperscriptBox["rp", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "rc", " ", "rp", " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", " ", "z"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["rc", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "z"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["z", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "rm", " ", "rp", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "z"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]}]}], ")"}]}],
      ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"al", " ", 
      RowBox[{"(", 
       RowBox[{"rc", "-", "rm"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"rc", "+", 
         RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["rp", "2"], "+", 
        RowBox[{
         SuperscriptBox["rc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "-", 
        RowBox[{"2", " ", "rm", " ", "rp", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["rm", "2"], " ", "z"}], "-", 
        RowBox[{"2", " ", "rc", " ", 
         RowBox[{"(", 
          RowBox[{"rm", "-", 
           RowBox[{"rp", " ", "z"}]}], ")"}]}]}], ")"}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwVyFsog2EAh/FvH0lzWFHIWWrkgomm2SafJkVkEqFGRrIL5KxQtmlKcblR
MqdEKUSkWJkhu0AMaRcmOSxvURLm9H8vnn71xNU2l9TzGIbJRGsFksr832fO
rfE/po43qsWFcNslSmyE3fPOnnZIFvTXVFt50kEHjLYZXzvhm18hzwSZb5/q
CZgsVaqm4FKoI6vtD/+q17QFx9QnRgtMsvebdxjCldk0Cn8e4YoO+1oCoLmr
WSuAOkvxohGu5X31rEPhrXx6kyXcnzw9XuCFv6lsEcOjYLGVujHWwGZA1eO9
nCrzbmuiCi/29qkes0EpgSOBoRXUshtnigy62e2EWjh7IIuq8iZc3MOZVA1T
PdUfOl/CNQ2mSfRQ9NOtp7LRT6NUxYp0gvqosxdNw32Fa3UG1mzceT7gwNDU
8Cd8IXZ+UAe++8cSAfn3CjYSlly6CPV02XweBS13uQYJzJkLOsmCQoehPxta
S03DObDVo31X7RJuIVgoqoHlGm1IHXxxTgrqYQYJC6fGxLrFFVbC/QPOfumq

  "],
 CellLabel->"Out[27]=",ExpressionUUID->"32525fdc-e939-41f9-9589-1c593b00e4c5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->CompressedData["
1:eJwVyFsog2EAh/FvH0lOKwo5ldTIBRNNs00+TYrIJEJtMpJdbHJWKNs0pSg3
GyVzSpRCRIqVGbIL5Jh2YZLD8hYlYU7/9+LpV098ra60nscwTBZaLRRXFfw+
cx5N0BF1rFEtKoJbbmFSI+ycc3W1QjJvvKY6KpL322Ccw/zaDt8Ci3gWyHz7
qcZhikShnISLEefZLX/4V92WTTiqPjbbYLKz17rNEK7coZEH8QhXfNDTFAyt
HTo9HxpsJQtmuJr/1bUGBbeyqQ2WcH+yjAS+D/6GokkED8NEdur6aAObCZWP
9zKq1LdFSxVc7O5RvVaTQgyHQiIqqeU3rlQp9LBbibVwZl8aW+1LuPiHU4ka
pnlVHwZ/wmn708VGKPzpNFLZuKdhqnxZMk59NDiLp+Ce3L0yDWvW77wfsG9g
cvATvhBnQGgbvufHFg0D7uVsDCy9dBPqyZL1LBba7vJMYpg7G3qcDQXnpt4c
aC+zDObCZq/+XblDuPkwgbAGVmj04XXwxTXBr4eZJDKKOjLhEVXaCfcP1Y/q
nA==
  "],
 CellLabel->"Out[28]=",ExpressionUUID->"bdea0f6d-3af9-406b-aa82-2a7a222c4a10"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Compute", " ", "one", " ", "term", " ", "contributing", " ", "to", " ", 
    "coeffecient", " ", "of", " ", "0", "th", " ", "order", " ", "derivative",
     " ", "term", " ", "in", " ", "Heun", " ", "eqn"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Based", " ", "on", " ", "eqn", " ", 
     RowBox[{"(", "2.8", ")"}], " ", "of", " ", "gr"}], "-", 
    RowBox[{"qc", "/", "9905040"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Term1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"De", "[", "r", "]"}], "^", 
             RowBox[{"(", 
              RowBox[{"-", "s"}], ")"}]}], 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"De", "[", "r", "]"}], "^", 
                RowBox[{"(", 
                 RowBox[{"s", "+", "1"}], ")"}]}], " ", 
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"z", "[", "r", "]"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "t0"}], "/", "2"}], "-", 
                    RowBox[{"s", "/", "2"}]}], ")"}]}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "[", "r", "]"}], "-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "t1"}], "/", "2"}], "-", 
                    RowBox[{"s", "/", "2"}]}], ")"}]}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "[", "r", "]"}], "-", "x"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "tx"}], "/", "2"}], "-", 
                    RowBox[{"s", "/", "2"}]}], ")"}]}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "[", "r", "]"}], "-", "zi"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "s"}], "+", "1"}], ")"}]}]}], ")"}], ",", 
                 "r"}], "]"}]}], ",", "r"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"z", "[", "r", "]"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "t0"}], "/", "2"}], "-", 
               RowBox[{"s", "/", "2"}]}], ")"}]}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"z", "[", "r", "]"}], "-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "t1"}], "/", "2"}], "-", 
               RowBox[{"s", "/", "2"}]}], ")"}]}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"z", "[", "r", "]"}], "-", "x"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "tx"}], "/", "2"}], "-", 
               RowBox[{"s", "/", "2"}]}], ")"}]}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"z", "[", "r", "]"}], "-", "zi"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "s"}], "+", "1"}], ")"}]}]}], ")"}]}], "/", 
         RowBox[{"De", "[", "r", "]"}]}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"z", "'"}], "[", "r", "]"}], "^", "2"}], ")"}]}], "]"}], 
      ")"}], "/.", 
     RowBox[{"r", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", " ", "ro"}], "-", 
         RowBox[{"zi", " ", "rc"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"z", "-", "zi"}], ")"}]}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8913219357430477`*^9, 3.891321991788116*^9}, {
  3.8913338214392443`*^9, 3.891333824677541*^9}, {3.891416397814795*^9, 
  3.891416400853799*^9}, {3.891503758473082*^9, 3.891503800637965*^9}, {
  3.896779216530308*^9, 3.896779216825234*^9}, {3.896779816656931*^9, 
  3.896779818065955*^9}, {3.8967800152401943`*^9, 3.896780038671002*^9}, {
  3.95378386252489*^9, 3.953783865587707*^9}, {3.9942139231744623`*^9, 
  3.9942139637772923`*^9}, {3.994219939724367*^9, 3.99421994390222*^9}, {
  3.994222777034362*^9, 3.994222787202998*^9}, {3.9942228192757187`*^9, 
  3.994222822705913*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"96eda264-5c3e-4f61-9194-0312be58edf4"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["rc", "2"]}], "+", 
         RowBox[{"5", " ", "rc", " ", "rm"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["rm", "2"]}], "+", 
         RowBox[{"3", " ", "rc", " ", "rp"}], "+", 
         RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
         SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"rc", "+", 
         RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
         RowBox[{"rc", " ", "z"}], "-", 
         RowBox[{"rm", " ", "z"}]}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["a", "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "al"}], ")"}], "2"], " ", "m", " ", "w"}], "+", 
        RowBox[{
         SuperscriptBox["a", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
         SuperscriptBox["w", "2"]}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["a", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "al"}], ")"}], "2"], " ", "m", " ", "w", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"rc", " ", 
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"rc", "-", "rm"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", "z"}]}], 
            ")"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "+", 
            RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
            RowBox[{"rc", " ", "z"}], "-", 
            RowBox[{"rm", " ", "z"}]}], ")"}], "2"]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["a", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
                RowBox[{"rc", " ", "z"}], "-", 
                RowBox[{"rm", " ", "z"}]}], ")"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["w", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"rc", " ", 
                 RowBox[{"(", 
                  RowBox[{"rc", "+", 
                   RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", "z"}]}], 
               ")"}], "2"]}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "+", 
            RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
            RowBox[{"rc", " ", "z"}], "-", 
            RowBox[{"rm", " ", "z"}]}], ")"}], "2"]], "-", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"rc", "+", 
             RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
             RowBox[{"rc", " ", "z"}], "-", 
             RowBox[{"rm", " ", "z"}]}], ")"}], "3"]], 
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["a", "3"], " ", "al", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "al"}], ")"}], " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rc", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"rm", "+", "rp"}], ")"}], " ", "s", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
                RowBox[{"rc", " ", "z"}], "-", 
                RowBox[{"rm", " ", "z"}]}], ")"}], "3"]}], "+", 
            RowBox[{"rm", " ", "rp", " ", 
             RowBox[{"(", 
              RowBox[{"rm", "+", "rp"}], ")"}], " ", "s", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
                RowBox[{"rc", " ", "z"}], "-", 
                RowBox[{"rm", " ", "z"}]}], ")"}], "3"]}], "+", 
            RowBox[{"rc", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rm", "2"], " ", "s"}], "+", 
               RowBox[{
                SuperscriptBox["rp", "2"], " ", "s"}], "+", 
               RowBox[{"2", " ", "rm", " ", "rp", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "s"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
                RowBox[{"rc", " ", "z"}], "-", 
                RowBox[{"rm", " ", "z"}]}], ")"}], "3"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rc", "2"], " ", "s"}], "+", 
               RowBox[{
                SuperscriptBox["rm", "2"], " ", "s"}], "+", 
               RowBox[{
                SuperscriptBox["rp", "2"], " ", "s"}], "+", 
               RowBox[{"rm", " ", "rp", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "s"}]}], ")"}]}], "+", 
               RowBox[{"rc", " ", 
                RowBox[{"(", 
                 RowBox[{"rm", "+", "rp"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "s"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
                RowBox[{"rc", " ", "z"}], "-", 
                RowBox[{"rm", " ", "z"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"rc", " ", 
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", "z"}]}], 
              ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "s"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"rc", "+", 
               RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
               RowBox[{"rc", " ", "z"}], "-", 
               RowBox[{"rm", " ", "z"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"rc", " ", 
                 RowBox[{"(", 
                  RowBox[{"rc", "+", 
                   RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", "z"}]}], 
               ")"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"rc", " ", 
                 RowBox[{"(", 
                  RowBox[{"rc", "+", 
                   RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", "z"}]}], 
               ")"}], "3"]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"rc", "+", 
             RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
             RowBox[{"rc", " ", "z"}], "-", 
             RowBox[{"rm", " ", "z"}]}], ")"}], "4"]], 
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["a", "2"], " ", "al", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "al"}], ")"}], " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"rc", " ", 
             RowBox[{"(", 
              RowBox[{"rc", "+", 
               RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"rc", "-", "rm"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", "z"}]}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "rc", " ", "rm", " ", "rp", " ", 
             RowBox[{"(", 
              RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
                RowBox[{"rc", " ", "z"}], "-", 
                RowBox[{"rm", " ", "z"}]}], ")"}], "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"rc", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["rm", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "s"}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["rp", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "s"}], ")"}]}], "+", 
                  RowBox[{"6", " ", "rm", " ", "rp", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "s"}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rc", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"rm", "+", "rp"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "s"}], ")"}]}], "+", 
               RowBox[{"rm", " ", "rp", " ", 
                RowBox[{"(", 
                 RowBox[{"rm", "+", "rp"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "s"}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
                RowBox[{"rc", " ", "z"}], "-", 
                RowBox[{"rm", " ", "z"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"rc", " ", 
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", "z"}]}], 
              ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rc", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "s"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rm", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "s"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rp", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "s"}], ")"}]}], "+", 
               RowBox[{"rm", " ", "rp", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"3", " ", "s"}]}], ")"}]}], "+", 
               RowBox[{"rc", " ", 
                RowBox[{"(", 
                 RowBox[{"rm", "+", "rp"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"3", " ", "s"}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"rc", "+", 
               RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
               RowBox[{"rc", " ", "z"}], "-", 
               RowBox[{"rm", " ", "z"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"rc", " ", 
                 RowBox[{"(", 
                  RowBox[{"rc", "+", 
                   RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", "z"}]}], 
               ")"}], "2"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "s"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"rc", " ", 
                 RowBox[{"(", 
                  RowBox[{"rc", "+", 
                   RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", "z"}]}], 
               ")"}], "3"]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"rc", "+", 
             RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
             RowBox[{"rc", " ", "z"}], "-", 
             RowBox[{"rm", " ", "z"}]}], ")"}], "6"]], 
         RowBox[{
          SuperscriptBox["al", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"rc", "+", 
            RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["rp", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["rc", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
            RowBox[{"2", " ", "rm", " ", "rp", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["rm", "2"], " ", "z"}], "+", 
            RowBox[{"2", " ", "rc", " ", 
             RowBox[{"(", 
              RowBox[{"rm", "-", 
               RowBox[{"rp", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rc", "3"], " ", "s", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
                RowBox[{"rc", " ", "z"}], "-", 
                RowBox[{"rm", " ", "z"}]}], ")"}], "3"]}], "-", 
            RowBox[{
             SuperscriptBox["rc", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"rm", "+", "rp"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"7", " ", "s"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["s", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
                RowBox[{"rc", " ", "z"}], "-", 
                RowBox[{"rm", " ", "z"}]}], ")"}], "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"rm", "+", "rp"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["rm", "2"], " ", "s"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rp", "2"], " ", "s"}], "-", 
               RowBox[{"rm", " ", "rp", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"5", " ", "s"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
                RowBox[{"rc", " ", "z"}], "-", 
                RowBox[{"rm", " ", "z"}]}], ")"}], "3"]}], "-", 
            RowBox[{"rc", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rm", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"7", " ", "s"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rp", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"7", " ", "s"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "rm", " ", "rp", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"9", " ", "s"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
                RowBox[{"rc", " ", "z"}], "-", 
                RowBox[{"rm", " ", "z"}]}], ")"}], "3"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rc", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "s"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rm", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "s"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rp", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "s"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
               RowBox[{"rm", " ", "rp", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"5", " ", "s"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
               RowBox[{"rc", " ", 
                RowBox[{"(", 
                 RowBox[{"rm", "+", "rp"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"5", " ", "s"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
                RowBox[{"rc", " ", "z"}], "-", 
                RowBox[{"rm", " ", "z"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"rc", " ", 
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", "z"}]}], 
              ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "s"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["s", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"rc", "+", 
               RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
               RowBox[{"rc", " ", "z"}], "-", 
               RowBox[{"rm", " ", "z"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"rc", " ", 
                 RowBox[{"(", 
                  RowBox[{"rc", "+", 
                   RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", "z"}]}], 
               ")"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"6", " ", "s"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["s", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"rc", " ", 
                 RowBox[{"(", 
                  RowBox[{"rc", "+", 
                   RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", "z"}]}], 
               ")"}], "3"]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"rc", "+", 
             RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
             RowBox[{"rc", " ", "z"}], "-", 
             RowBox[{"rm", " ", "z"}]}], ")"}], "4"]], 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "al"}], ")"}], " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"w", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"rc", " ", 
                 RowBox[{"(", 
                  RowBox[{"rc", "+", 
                   RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", "z"}]}], 
               ")"}], "4"]}], "+", 
            RowBox[{"al", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["rc", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}], " ", "s"}], "+", 
                  RowBox[{"rm", " ", "rp", " ", 
                   RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}], " ", "s"}], "+", 
                  RowBox[{"rc", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["rm", "2"], " ", "s"}], "+", 
                    RowBox[{
                    SuperscriptBox["rp", "2"], " ", "s"}], "+", 
                    RowBox[{"2", " ", "rm", " ", "rp", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "s"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", 
                   RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
                   RowBox[{"rc", " ", "z"}], "-", 
                   RowBox[{"rm", " ", "z"}]}], ")"}], "4"]}], "-", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["rc", "2"], " ", "s"}], "+", 
                  RowBox[{
                   SuperscriptBox["rm", "2"], " ", "s"}], "+", 
                  RowBox[{
                   SuperscriptBox["rp", "2"], " ", "s"}], "+", 
                  RowBox[{"rm", " ", "rp", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "s"}]}], ")"}]}], "+", 
                  RowBox[{"rc", " ", 
                   RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "s"}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", 
                   RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
                   RowBox[{"rc", " ", "z"}], "-", 
                   RowBox[{"rm", " ", "z"}]}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"rc", " ", 
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", "z"}]}],
                  ")"}]}], "-", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "s"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", 
                   RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
                   RowBox[{"rc", " ", "z"}], "-", 
                   RowBox[{"rm", " ", "z"}]}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", "z"}]}],
                   ")"}], "2"]}], "+", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
                  RowBox[{"rc", " ", "z"}], "-", 
                  RowBox[{"rm", " ", "z"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", "z"}]}],
                   ")"}], "3"]}], "+", 
               RowBox[{"w", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", "z"}]}],
                   ")"}], "4"]}]}], ")"}]}]}], ")"}]}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["al", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"rc", "+", 
         RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["rp", "2"], "+", 
         RowBox[{
          SuperscriptBox["rc", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "-", 
         RowBox[{"2", " ", "rm", " ", "rp", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["rm", "2"], " ", "z"}], "-", 
         RowBox[{"2", " ", "rc", " ", 
          RowBox[{"(", 
           RowBox[{"rm", "-", 
            RowBox[{"rp", " ", "z"}]}], ")"}]}]}], ")"}], "2"]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwAOIwodulXv/eODpeL3gNom/pNQb7AmmhhHiXTCD91Hnr
tBIQ38vrO4gulPd6UgqkRTbk85UDaS2GSrkZQLpptmbNXCDtcaGieiGQjqhj
iC7+/8bR68LXbbuAdMe3zh37gXRT/rq/L4F0VcLS/fsY3joWMiil8DC+dQze
d6SfF0hH6FUu5AfSFdrXTkwH8VlfzNwKpB8obj+0g+mto9VXTid+5reOaxLt
J5gBaQ7F6w9BdMg7VkVzIG2zpSUGRG/R/toDoh1eWT8D0YeWyodZAumLUU8r
QLSbWIafDZCW2x/glgSkqzgsbaJZ3jqumN8fnQyiw1gjWjjeOs67UL8XRG9Z
55yzCEjffuN/cTGQXtZhJvkTSBccFVwJonnqDTWESt86bvu2+K40kD6WYaQg
A6RDVu/llgXSCXsnfgLRUr4Zyy2BtO4Slnd2QPpRU+ocByDtFtK80glIM/DM
Y4g/BPTn9ECrBCDNkLdTIQVIf/YIFUsF0ma9sSoguuz8D4fIw28dAQyX2Sw=

  "],
 CellLabel->"Out[29]=",ExpressionUUID->"97c07467-3564-4379-a579-4246767a8890"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Compute", " ", "the", " ", "other", " ", "term", " ", "contributing", " ",
     "to", " ", "coefficient", " ", "of", " ", "0", "th", " ", "order", " ", 
    "derivative", " ", "term", " ", "in", " ", "Heun", " ", "eqn"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Based", " ", "on", " ", "eqn", " ", 
     RowBox[{"(", "2.8", ")"}], " ", "of", " ", "gr"}], "-", 
    RowBox[{
     RowBox[{"qc", "/", "9905040"}], " ", "or", " ", "equivalently", " ", 
     RowBox[{"(", "2.9", ")"}], " ", "of", " ", "gr"}], "-", 
    RowBox[{"qc", "/", "0005037"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Term0", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"De", "[", "r", "]"}], "^", 
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "al"}], ")"}], "^", "2"}], 
               RowBox[{
                RowBox[{"Ka", "[", "r", "]"}], "^", "2"}]}], "-", 
              RowBox[{"I", " ", "s", 
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], 
               RowBox[{"Ka", "[", "r", "]"}], " ", 
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"De", "[", "r", "]"}], ",", "r"}], "]"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"4", " ", "I", " ", "s", 
            RowBox[{"(", 
             RowBox[{"1", "+", "al"}], ")"}], " ", "w", " ", "r"}], "-", 
           RowBox[{"2", " ", "al", " ", 
            RowBox[{"a", "^", 
             RowBox[{"(", 
              RowBox[{"-", "2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"s", "+", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "s"}], "+", "1"}], ")"}], 
            RowBox[{"r", "^", "2"}]}], "+", 
           RowBox[{"s", 
            RowBox[{"(", 
             RowBox[{"1", "-", "al"}], ")"}]}], "-", "lamb"}], ")"}], "/", 
         RowBox[{"De", "[", "r", "]"}]}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"z", "'"}], "[", "r", "]"}], "^", "2"}], ")"}]}], "]"}], 
      ")"}], "/.", 
     RowBox[{"r", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", " ", "ro"}], "-", 
         RowBox[{"zi", " ", "rc"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"z", "-", "zi"}], ")"}]}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.891320459221217*^9, 3.891320530729665*^9}, {
   3.891333827190505*^9, 3.891333829581317*^9}, {3.891416405654183*^9, 
   3.8914164080055017`*^9}, {3.89142360028226*^9, 3.8914236488953238`*^9}, {
   3.891480792642191*^9, 3.8914808623183002`*^9}, {3.891481543634038*^9, 
   3.891481548032013*^9}, {3.891481968800208*^9, 3.891481985286347*^9}, 
   3.8914820827221518`*^9, {3.891482156935894*^9, 3.891482157302809*^9}, 
   3.891483121493424*^9, {3.891487134897118*^9, 3.891487232196067*^9}, {
   3.891503807920414*^9, 3.891503811644443*^9}, {3.8967792311135798`*^9, 
   3.896779231352673*^9}, {3.9537838722276173`*^9, 3.9537838814696207`*^9}, {
   3.953784091417992*^9, 3.953784109529099*^9}, 3.953784270993887*^9, {
   3.99421383031994*^9, 3.9942139124042463`*^9}, 3.994213970500905*^9, {
   3.9942199648159637`*^9, 3.994219999134296*^9}, {3.9942229029012613`*^9, 
   3.994222917701215*^9}, {3.994230053612406*^9, 3.9942300870605583`*^9}, 
   3.9942302635123367`*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"ac6df253-a008-4f6a-901c-e1114012e7f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["rc", "2"]}], "+", 
       RowBox[{"5", " ", "rc", " ", "rm"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["rm", "2"]}], "+", 
       RowBox[{"3", " ", "rc", " ", "rp"}], "+", 
       RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
       SuperscriptBox["rp", "2"]}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "lamb"}], "+", "s", "-", 
      RowBox[{"al", " ", "s"}], "-", 
      FractionBox[
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "al"}], ")"}], " ", "s", " ", "w", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["rc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "-", 
          RowBox[{"rm", " ", 
           RowBox[{"(", 
            RowBox[{"rm", "+", "rp"}], ")"}], " ", "z"}], "-", 
          RowBox[{"rc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "rm"}], "+", "rp", "-", 
             RowBox[{"rp", " ", "z"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"rc", "+", 
        RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
        RowBox[{"rc", " ", "z"}], "-", 
        RowBox[{"rm", " ", "z"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "al", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "s"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["rc", "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
           RowBox[{"rm", " ", 
            RowBox[{"(", 
             RowBox[{"rm", "+", "rp"}], ")"}], " ", "z"}], "+", 
           RowBox[{"rc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "rm"}], "+", "rp", "-", 
              RowBox[{"rp", " ", "z"}]}], ")"}]}]}], ")"}], "2"]}], 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rc", "+", 
           RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
           RowBox[{"rc", " ", "z"}], "-", 
           RowBox[{"rm", " ", "z"}]}], ")"}], "2"]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "al"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "+", 
            RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
            RowBox[{"rc", " ", "z"}], "-", 
            RowBox[{"rm", " ", "z"}]}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["a", "3"]}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "al"}], ")"}], " ", "m"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", "al", " ", 
            RowBox[{"(", 
             RowBox[{"rc", "+", "rm"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"rc", "+", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"rm", "+", "rp"}], ")"}], " ", "s"}], "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "al"}], ")"}], " ", "w"}], "-", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "al", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rc", "2"], "+", 
               SuperscriptBox["rm", "2"], "+", 
               RowBox[{"rm", " ", "rp"}], "+", 
               SuperscriptBox["rp", "2"], "+", 
               RowBox[{"rc", " ", 
                RowBox[{"(", 
                 RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", "s", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"rc", " ", 
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", "z"}]}], 
              ")"}]}], 
            RowBox[{"rc", "+", 
             RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
             RowBox[{"rc", " ", "z"}], "-", 
             RowBox[{"rm", " ", "z"}]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "al"}], ")"}], " ", "w", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"rc", " ", 
                 RowBox[{"(", 
                  RowBox[{"rc", "+", 
                   RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", "z"}]}], 
               ")"}], "2"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"rc", "+", 
               RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
               RowBox[{"rc", " ", "z"}], "-", 
               RowBox[{"rm", " ", "z"}]}], ")"}], "2"]], "+", 
           FractionBox[
            RowBox[{"4", " ", "\[ImaginaryI]", " ", "al", " ", "s", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"rc", " ", 
                 RowBox[{"(", 
                  RowBox[{"rc", "+", 
                   RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", "z"}]}], 
               ")"}], "3"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"rc", "+", 
               RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
               RowBox[{"rc", " ", "z"}], "-", 
               RowBox[{"rm", " ", "z"}]}], ")"}], "3"]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "a"}], " ", "m"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "w"}], "+", 
           FractionBox[
            RowBox[{"w", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["rc", "2"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
                RowBox[{"rm", " ", 
                 RowBox[{"(", 
                  RowBox[{"rm", "+", "rp"}], ")"}], " ", "z"}], "+", 
                RowBox[{"rc", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "rm"}], "+", "rp", "-", 
                   RowBox[{"rp", " ", "z"}]}], ")"}]}]}], ")"}], "2"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"rc", "+", 
               RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
               RowBox[{"rc", " ", "z"}], "-", 
               RowBox[{"rm", " ", "z"}]}], ")"}], "2"]]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"al", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "+", 
            RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["rp", "2"], "+", 
           RowBox[{
            SuperscriptBox["rc", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "-", 
           RowBox[{"2", " ", "rm", " ", "rp", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["rm", "2"], " ", "z"}], "-", 
           RowBox[{"2", " ", "rc", " ", 
            RowBox[{"(", 
             RowBox[{"rm", "-", 
              RowBox[{"rp", " ", "z"}]}], ")"}]}]}], ")"}]}], ")"}]}]}], 
     ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"al", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"rc", "+", 
       RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["rp", "2"], "+", 
      RowBox[{
       SuperscriptBox["rc", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "-", 
      RowBox[{"2", " ", "rm", " ", "rp", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["rm", "2"], " ", "z"}], "-", 
      RowBox[{"2", " ", "rc", " ", 
       RowBox[{"(", 
        RowBox[{"rm", "-", 
         RowBox[{"rp", " ", "z"}]}], ")"}]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwAuLbjlPLvf69cdTSsXoLoufk1IT6AumMea5umUD6TXtN
NYhWt2vZB6LzXtYdB9Fpk0Ucs4B0UnGgaw6QNj6UMKMESJss+fYDRM+p+/60
FEjvqFcQKAfSXCJ6CjOAdETv3dq5QHqZhF7tQpB+w+Mxxf/fOJrp39+xC0jb
nOrdtR9Ie+zr+/8SSPdZdx/cx/DWkUWbKY2H8a1jvd/CibxAekVuxWJ+ID3z
5I5T04G0HMfJ2VuBdJTI3iM7mN46qqx468zP/Naxz9BkkhmQ1tM89BhEG/i+
VzIH0s8Yi+NAdI3Ggz4Q7TZL8wWI5uq7WWUJEu8ODbAB0jka5h5JQFrzvLtd
NMtbx0frJ8YmA+k5245GtnC8dZwWwJ+3CEjr3y+/tBhITxG5KvkTSJ8XqlsN
oiU0/mgKlb51nGGQfl8aSPMU/VWUAdJ6+c28skDac777FxC9NEp3pSWQXiX9
570dkN5wOnaeA5B+emTuaicgXZBvyxh/6K3j6o2/rRKAtJx2vGIKkJ42nVU1
FUiHbJniGHn4rSMAB77lrQ==
  "],
 CellLabel->"Out[30]=",ExpressionUUID->"5431ec47-cfa7-486b-b298-f0e9105b246d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Combine", " ", "the", " ", "two", " ", "terms"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Coeff0", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Term0", "+", "Term1"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8913244606214533`*^9, 3.891324476333658*^9}, {
  3.891333836165823*^9, 3.891333840636733*^9}, {3.891416412189395*^9, 
  3.891416415356813*^9}, {3.891503815884308*^9, 3.891503823843631*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"f59855a5-42dd-43f6-8861-79ca58271c9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["a", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "al"}], ")"}], " ", "m", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "s"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"rc", "+", 
       RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
       RowBox[{"rc", " ", "z"}], "-", 
       RowBox[{"rm", " ", "z"}]}], ")"}]}], "-", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["a", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "al"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "s"}]}], ")"}], " ", "w", " ", 
     RowBox[{"(", 
      RowBox[{"rc", "+", 
       RowBox[{"2", " ", "rm"}], "+", "rp", "+", 
       RowBox[{"rc", " ", "z"}], "-", 
       RowBox[{"rm", " ", "z"}]}], ")"}]}], "+", 
    RowBox[{"al", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["rc", "2"]}], "+", 
       RowBox[{"5", " ", "rc", " ", "rm"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["rm", "2"]}], "+", 
       RowBox[{"3", " ", "rc", " ", "rp"}], "+", 
       RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
       SuperscriptBox["rp", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["rp", "2"], " ", "s"}], "-", 
       RowBox[{"rc", " ", "rm", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "s", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["rc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "s", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["s", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", "z", "-", 
          RowBox[{"3", " ", "s", " ", "z"}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["rm", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"3", " ", "z"}]}], ")"}]}], "+", "z", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["s", "2"], " ", "z"}]}], ")"}]}], "+", 
       RowBox[{"rc", " ", "rp", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "s", "+", 
          RowBox[{"2", " ", "z"}], "-", 
          RowBox[{"6", " ", "s", " ", "z"}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"rm", " ", "rp", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"4", " ", "z"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "z"}], "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"6", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "lamb", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["rc", "2"]}], "+", 
          RowBox[{"5", " ", "rc", " ", "rm"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["rm", "2"]}], "+", 
          RowBox[{"3", " ", "rc", " ", "rp"}], "+", 
          RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
          SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "al"}], ")"}], " ", 
        SuperscriptBox["rc", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "s"}]}], ")"}], " ", "w", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
       RowBox[{"rc", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "al"}], ")"}], " ", "rm", " ", "rp", " ", "w"}],
           "-", 
          RowBox[{"rm", " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", "\[ImaginaryI]"}], "+", 
             RowBox[{"12", " ", "rp", " ", "w"}], "+", 
             RowBox[{"al", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "\[ImaginaryI]"}], "+", 
                RowBox[{"12", " ", "rp", " ", "w"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"rp", " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
             RowBox[{"al", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
                RowBox[{"4", " ", "rp", " ", "w", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "rp", " ", "w", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "al"}], ")"}], " ", 
           SuperscriptBox["rp", "2"], " ", "w", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "al"}], ")"}], " ", 
           SuperscriptBox["rm", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "s"}]}], ")"}], " ", "w", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["rc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "al"}], ")"}], " ", "w", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"rm", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "z"}], ")"}]}], "+", 
               RowBox[{"2", " ", "rp", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}]}]}], ")"}]}], ")"}]}],
           "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{"\[ImaginaryI]", "-", 
             RowBox[{"4", " ", "rp", " ", "w"}], "+", 
             RowBox[{"al", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], "+", 
                RowBox[{"2", " ", "rm", " ", "w", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "z"}], ")"}]}], "+", 
                RowBox[{"4", " ", "rp", " ", "w", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "rm", " ", "w", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "z"}], ")"}]}], "+", 
             RowBox[{"4", " ", "rp", " ", "w", " ", "z"}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"rm", "+", "rp"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "al"}], ")"}], " ", "rp", " ", "s"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "al"}], ")"}], " ", "rm", " ", "rp", " ", "w", " ",
            "z"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "al"}], ")"}], " ", 
           SuperscriptBox["rm", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "s"}]}], ")"}], " ", "w", " ", "z"}], "+", 
          RowBox[{"rm", " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
             RowBox[{"4", " ", "rp", " ", "w", " ", "z"}], "+", 
             RowBox[{"al", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
                RowBox[{"4", " ", "rp", " ", "w", " ", "z"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"al", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"rc", "+", 
      RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["rp", "2"], "+", 
      RowBox[{
       SuperscriptBox["rc", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "-", 
      RowBox[{"2", " ", "rm", " ", "rp", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["rm", "2"], " ", "z"}], "-", 
      RowBox[{"2", " ", "rc", " ", 
       RowBox[{"(", 
        RowBox[{"rm", "-", 
         RowBox[{"rp", " ", "z"}]}], ")"}]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwAmKWx9/Lvf69cXz2beZbEF226FeoL5CuML3glgmkV+j+
6wTRL2zY9oPoC9teHQfR92pnOmYBabNbe11zgPTxeSdnlABpS9OEnyC6ki3x
WSmQDvHsEigH0kr3ZinMANJRaz3r5gLptPuzaxcC6V5nv9ji/28cbym27NwF
pOU+mO7eD6Q7VhgzvALSB54ZHNrH8NaxYPOSNB7Gt46zNnlN4gXSmrFSS/iB
9B/3uNPTgbSaVP6crUBa90fN0R1Mbx3PT5ntws/81pHh6f1JZkA6437WExD9
0HmWsjmQLnOXjQfRj6x7+kG0wfErL0A0y76OakuQ+kaGQBsgbS/9wCMJSL91
F7GPZnnreG+HbVwykPb7457RwvHWMYjxRs0iIM21/sOlxUB6wT5H1Z9AmuWZ
8BoQXdNfqSVU+tax6Oq9+9JA+l1HiZIMkBa79Y1XFkgfid70BUSXvZm30hJI
LziQ98EOSJfrnp3nAKQtrPjWOIHo13GM8YfeOnq3ylgnAGmz1Y2KKUC6aZWq
aiqQnpCx1THy8FtHADuP7i8=
  "],
 CellLabel->"Out[31]=",ExpressionUUID->"fa3c3302-20c4-4b5a-835d-ef1d892e98ac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Coeff0", "-", 
      RowBox[{"x", 
       RowBox[{"(", 
        RowBox[{"x", "-", "1"}], ")"}], 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"Coeff0", ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "x", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"z", 
          RowBox[{"(", 
           RowBox[{"z", "-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"z", "-", "x"}], ")"}]}], ")"}]}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"z", 
      RowBox[{"(", 
       RowBox[{"z", "-", "1"}], ")"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", "s"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", "s"}], "+", "ti"}], ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.896841889387591*^9, {3.896844312073717*^9, 3.896844364921269*^9}, {
   3.896844474232938*^9, 3.896844498870875*^9}, {3.896844649689666*^9, 
   3.896844700503332*^9}, {3.8968447359573393`*^9, 3.896844753148446*^9}, {
   3.8968448506252623`*^9, 3.89684491366195*^9}, {3.896844949444084*^9, 
   3.896844976210833*^9}, {3.896845078255022*^9, 3.896845078623996*^9}, {
   3.8968451224055557`*^9, 3.8968451402037477`*^9}, {3.897018363547059*^9, 
   3.897018382577807*^9}, {3.8970185438673143`*^9, 3.897018556379027*^9}, {
   3.99421398575642*^9, 3.994213987223691*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"2e3f8fb0-5a27-499c-91d0-df50d0bfc26b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.896844962842284*^9, 3.896844976912024*^9}, 
   3.89684507948323*^9, 3.8968451421284018`*^9, 3.8970194449066467`*^9, 
   3.897019745425653*^9, 3.95369301283477*^9, 3.9537128955674143`*^9, 
   3.9537134284533653`*^9, 3.953715312534821*^9, 3.9537171583683567`*^9, 
   3.9537739017757072`*^9, 3.953784708079336*^9, 3.95378815101534*^9, 
   3.9537923530487337`*^9, 3.9942205564448967`*^9, 3.994223066352372*^9, 
   3.994231053295329*^9, 3.994233130412232*^9, 3.994733071083716*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"0dd41764-c403-44cd-a19b-91ee53ddb1c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Coeff0", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", "s"}]}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", "s"}], "+", "ti"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"z", 
       RowBox[{"(", 
        RowBox[{"z", "-", "1"}], ")"}]}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8968451610433817`*^9, 3.896845171842145*^9}, 
   3.897018579461409*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"3e07eb8c-1380-4baa-b400-9bac846511ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["a", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "al"}], ")"}], " ", "m", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "s"}]}], ")"}]}], "-", 
    RowBox[{"al", " ", 
     RowBox[{"(", 
      RowBox[{"rc", "+", "rm", "+", 
       RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"rp", " ", 
        RowBox[{"(", 
         RowBox[{"rm", "+", "rp"}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["rc", "2"], " ", "s"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"rm", "-", "rp"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", "s"}], "+", 
       RowBox[{"2", " ", "rp", " ", 
        RowBox[{"(", 
         RowBox[{"rm", "+", "rp"}], ")"}], " ", 
        SuperscriptBox["s", "2"]}], "+", 
       RowBox[{"rc", " ", 
        RowBox[{"(", 
         RowBox[{"rp", "+", 
          RowBox[{"rp", " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "s"}]}], ")"}]}], "+", 
          RowBox[{"rm", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"5", "-", 
                RowBox[{"2", " ", "s"}]}], ")"}], " ", "s"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "-", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["a", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "al"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "s"}]}], ")"}], " ", "w"}], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rc", "+", "rm", "+", 
            RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"lamb", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "al"}], ")"}], " ", "s"}]}], ")"}]}], 
         ")"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "al"}], ")"}], " ", "rp", " ", 
        RowBox[{"(", 
         RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "s"}]}], ")"}], " ", "w"}]}], ")"}]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"al", " ", 
    RowBox[{"(", 
     RowBox[{"rc", "+", "rm", "+", 
      RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"rc", "-", "rp"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"rc", "+", 
           RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"rc", "-", "rm"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"rc", "+", "rm", "+", 
         RowBox[{"2", " ", "rp"}]}], ")"}], " ", "z"}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.896845174717656*^9, 3.8970197464569397`*^9, 
  3.9536930139386263`*^9, 3.953712896363426*^9, 3.953713429491086*^9, 
  3.953715313601564*^9, 3.953717159466984*^9, 3.953773902877502*^9, 
  3.953784708949709*^9, 3.953788151873971*^9, 3.953792353920163*^9, 
  3.994220556750896*^9, 3.994223066653315*^9, 3.994231053545081*^9, 
  3.994233130654158*^9, 3.9947330713808737`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"7074a6ce-9a22-4b52-b454-76474027efb2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Accessory", " ", "parameter"}], " ", "*)"}], 
  RowBox[{
   RowBox[{"Kx", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", "s"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"tx", "+", "t0", "-", 
           RowBox[{"2", "s"}]}], ")"}]}], "+", 
        RowBox[{"4", "s"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "x"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", "s"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"tx", "+", "t1", "-", 
           RowBox[{"2", "s"}]}], ")"}]}], "+", 
        RowBox[{"4", "s"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"x", "-", "1"}], ")"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "s"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", "s"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"x", "-", "zi"}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"a", "^", "2"}], "/", "al"}], " ", 
         RowBox[{"(", 
          RowBox[{"lamb", "-", 
           RowBox[{"s", 
            RowBox[{"(", 
             RowBox[{"1", "-", "al"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", "s"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "+", "s"}], ")"}], 
         RowBox[{"rp", "^", "2"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"x", 
        RowBox[{"(", 
         RowBox[{"x", "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"rc", "-", "rm"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"rp", "-", "ro"}], ")"}]}], ")"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.893997879665358*^9, 3.8939978985791616`*^9}, 
   3.8939979606960173`*^9, {3.893997994467463*^9, 3.893998096415579*^9}, {
   3.893998929533462*^9, 3.893998930332106*^9}, 3.893999602048582*^9, {
   3.893999986887426*^9, 3.894000078810957*^9}, {3.894000460660584*^9, 
   3.894000464011643*^9}, {3.894000865707464*^9, 3.894000873225971*^9}, {
   3.8940041940944*^9, 3.894004213814583*^9}, {3.896845584594162*^9, 
   3.896845589464982*^9}, {3.896845680981534*^9, 3.896845703396001*^9}, {
   3.896845834727069*^9, 3.8968458565414886`*^9}, {3.896854517653638*^9, 
   3.896854566994666*^9}, {3.896854647599907*^9, 3.8968546794937773`*^9}, {
   3.896854836696183*^9, 3.896854836999197*^9}, {3.89685488375809*^9, 
   3.8968548953565207`*^9}, {3.896854949011052*^9, 3.896854962681799*^9}, {
   3.8968550755099297`*^9, 3.896855088516406*^9}, {3.8968555514973717`*^9, 
   3.8968556030305557`*^9}, {3.896855642125543*^9, 3.896855678755369*^9}, {
   3.896855714274404*^9, 3.896855721281505*^9}, {3.896855759016562*^9, 
   3.89685576299977*^9}, {3.896855803982848*^9, 3.8968558070378323`*^9}, {
   3.897018601238048*^9, 3.897018688341226*^9}, {3.9537841554821997`*^9, 
   3.953784159990061*^9}, 3.953784195677451*^9, 3.953784253922615*^9, 
   3.994214021196519*^9, {3.994220013594178*^9, 3.994220023386403*^9}, 
   3.99422007681677*^9, {3.994222929733567*^9, 3.9942229299881887`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"571ec413-2918-4b8e-8490-c674c63f59ef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Coeff0", "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", "s"}]}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "s"}], "+", "ti"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"z", 
         RowBox[{"(", 
          RowBox[{"z", "-", "1"}], ")"}]}], ")"}]}]}], "-", 
     RowBox[{"x", 
      RowBox[{"(", 
       RowBox[{"x", "-", "1"}], ")"}], 
      RowBox[{"Kx", "/", 
       RowBox[{"(", 
        RowBox[{"z", 
         RowBox[{"(", 
          RowBox[{"z", "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"z", "-", "x"}], ")"}]}], ")"}]}]}]}], ")"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.893998101887547*^9, 3.893998151268412*^9}, 
   3.894004197198761*^9, {3.8968410409875917`*^9, 3.8968410482236853`*^9}, {
   3.8968451833146877`*^9, 3.8968451857855787`*^9}, 3.897018595188389*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"55ff977f-ed50-497e-a3e4-923d8c58235f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.893998151883922*^9, 3.893998743252008*^9, 3.893998941064251*^9, 
   3.893999395565926*^9, 3.893999901047112*^9, {3.8940000294721622`*^9, 
   3.8940000715013227`*^9}, 3.894000377164185*^9, 3.894000469036796*^9, 
   3.894000764507188*^9, 3.894000878465501*^9, 3.8940014787663383`*^9, 
   3.894004700399201*^9, 3.894010504131143*^9, 3.8940882631163597`*^9, 
   3.894598136766899*^9, 3.8946147700356483`*^9, 3.896779794445806*^9, 
   3.89684187021658*^9, 3.896845618193359*^9, 3.896845709350704*^9, 
   3.896845861573794*^9, {3.8968545491143093`*^9, 3.8968545724341087`*^9}, {
   3.896854652609456*^9, 3.896854683129231*^9}, 3.896854840906495*^9, {
   3.896854889615686*^9, 3.8968548985699863`*^9}, {3.896854955845125*^9, 
   3.896854966076744*^9}, {3.896855081127358*^9, 3.8968550916645927`*^9}, 
   3.8968555571459513`*^9, {3.896855591710889*^9, 3.896855606505495*^9}, {
   3.89685565748217*^9, 3.896855682096036*^9}, 3.8968557256784782`*^9, 
   3.896855765805044*^9, 3.896855811295574*^9, 3.8970197465917063`*^9, 
   3.953693014057979*^9, 3.953712896484006*^9, 3.953713429609329*^9, 
   3.953715313714069*^9, 3.953717159572071*^9, 3.953773902992218*^9, 
   3.953784709055125*^9, 3.953788151979521*^9, 3.953792354025281*^9, 
   3.994220556777191*^9, 3.994223066679317*^9, 3.994231053571907*^9, 
   3.994233130706706*^9, 3.994733071407007*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"8668217e-c4b2-4ab6-85d9-cb4fc17c1fb7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Potential", " ", "V", " ", "obtained", " ", "by", " ", "absorbing", " ", 
    "1", "st", " ", "order", " ", "derivatives"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"V", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", "s"}]}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "s"}], "+", "ti"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"z", 
         RowBox[{"(", 
          RowBox[{"z", "-", "1"}], ")"}]}], ")"}]}]}], "-", 
     RowBox[{"x", 
      RowBox[{"(", 
       RowBox[{"x", "-", "1"}], ")"}], 
      RowBox[{"Kx", "/", 
       RowBox[{"(", 
        RowBox[{"z", 
         RowBox[{"(", 
          RowBox[{"z", "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"z", "-", "x"}], ")"}]}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"t0", "^", "2"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", 
        RowBox[{"z", "^", "2"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"t1", "^", "2"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"z", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"tx", "^", "2"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"z", "-", "x"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t0", "-", "1"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t1", "-", "1"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "z", 
         RowBox[{"(", 
          RowBox[{"z", "-", "1"}], ")"}]}], ")"}]}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t0", "-", "1"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"tx", "-", "1"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "z", 
         RowBox[{"(", 
          RowBox[{"z", "-", "x"}], ")"}]}], ")"}]}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t1", "-", "1"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"tx", "-", "1"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"z", "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"z", "-", "x"}], ")"}]}], ")"}]}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8914163230103207`*^9, 3.8914163235448523`*^9}, {
   3.8914163615992928`*^9, 3.891416370790771*^9}, {3.891416516632409*^9, 
   3.891416698224431*^9}, {3.891503891097674*^9, 3.8915039227593737`*^9}, {
   3.891576761362303*^9, 3.89157676144941*^9}, 3.8921826372687674`*^9, {
   3.953711012136949*^9, 3.953711118313043*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"109c251e-4ff2-4a96-98bc-65d4a92952fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z", "=", 
   RowBox[{"z", " ", 
    RowBox[{"(", 
     RowBox[{"z", "-", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"x", "-", "z"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.89098871063944*^9, 3.89098872740553*^9}, {
  3.891594918416738*^9, 3.891594922911706*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"c1a9a5b3-3d4a-4706-aaa1-ec2b29c6c43b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Vt", "=", 
   RowBox[{
    RowBox[{"Z", "^", "2"}], 
    RowBox[{"(", 
     RowBox[{"V", "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Z", ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "2"}], "}"}]}], "]"}], "/", "Z"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", "4"}], 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"Z", ",", "z"}], "]"}], "^", "2"}], "/", 
        RowBox[{"Z", "^", "2"}]}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.890988739421708*^9, 3.890988828089203*^9}, {
  3.8915665659972973`*^9, 3.8915665707569647`*^9}, {3.8928634475333242`*^9, 
  3.892863453988538*^9}, {3.9537093613809557`*^9, 3.9537093618696423`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"b112fdaa-abc3-4906-8650-b2290940b5d5"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "rm", ",", "rp", ",", "rc", ",", "lambar", ",", "m", ",", "w", ",", "s", ",",
    "a", ",", "al"}], "]"}]], "Input",
 CellChangeTimes->{{3.891586201989767*^9, 3.8915862035894203`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"cd89382a-b6ba-4d8b-a848-4dede1768243"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"General", " ", "setup"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "thetas", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"vt0", "=", "t0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vt1", "=", "t1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vtt", "=", 
     RowBox[{"tx", "-", "1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vti", "=", 
     RowBox[{
      RowBox[{"-", "ti"}], "+", "1"}]}], ";"}], " "}]}]], "Input",
 CellChangeTimes->{{3.890968014931826*^9, 3.890968104483233*^9}, {
  3.890968398407073*^9, 3.8909683998465643`*^9}, {3.8909689096313543`*^9, 
  3.890968957004444*^9}, {3.890970033277884*^9, 3.890970054236239*^9}, {
  3.8913270741049013`*^9, 3.891327089617333*^9}, {3.892865317508058*^9, 
  3.8928653291804247`*^9}, {3.8931457584228086`*^9, 3.8931457625344*^9}, {
  3.953709737245077*^9, 3.953709739300074*^9}, {3.994220157008054*^9, 
  3.994220181364932*^9}, {3.99424055282905*^9, 3.994240553849118*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"0f074050-69d9-4226-a5e6-acda6e73ff2c"],

Cell[BoxData[
 RowBox[{"(*", " ", "ms", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9942201157992983`*^9, 3.994220139994215*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"3ea515b5-3813-4ec3-8071-722384383b2e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"m1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"vt0", "-", "vt1"}], ")"}], "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"vt1", "+", "vt0"}], ")"}], "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "vti"}], "-", "vtt"}], ")"}], "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"vti", "-", "vtt"}], ")"}], "/", "2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.890968112763529*^9, 3.8909681796238337`*^9}, {
  3.891576444544056*^9, 3.891576447231468*^9}, {3.893145780869987*^9, 
  3.893145789044743*^9}, {3.893145834274893*^9, 3.893145849562139*^9}, {
  3.953709971834633*^9, 3.9537099925211687`*^9}, {3.994220203567819*^9, 
  3.994220215592251*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"1a360312-0d73-4805-97b9-8ba0a493afba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Specify", " ", "symmetry", " ", "here"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"m1p", "=", "m1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m2p", "=", "m2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m3p", "=", "m3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m4p", "=", "m4"}], ";"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzltIU3EAx/Hj1Fwo86F6OTHblogKjrzA5tIjR3SleEElQdF5QxyhHTJY
nSGSlwfRHipaQh4CNUJloKCmrPThkM5i6FTECQsvWY2YpTR6kJT+v//Dl8/r
V9solDcrGIZJIEGN2JMmnAX5GavJCKX4TBmyvzbdMDVh2H2fqC5QrsDyUGC6
ndjYemUebhX7F+DU1befYZYycw36l3eoj9zV7APi7WOZqh/XXYOB3D7qjQpz
mUiUFZPUNtObPThlY/dhR/3YdTuxxKmLh7fiDhKhUDmSBC22pznw1dwPame0
Jw+qq0z50CY4S6E/O6sCnl1YegwDKbFdkMlQzsHdjXvUkMFw6iAWJtdRPdGe
P9rzIO8wG0IwzP6R0RHPLdowGDHARUKV7wmVvfQ+EQ6p3DxcWZXyYS/7sADe
4S6Xwolno2VQEd5VCUXNInVx7XUd1Au/qfamnz0c0fnB1AtDxvB2nhj8UixC
scgs5RK5fol64rrrHcRXQ806vGnUNElEL/uc+q46ygGzj4tewu7CrWF4+Nc6
AmPS7bOwtvUbNapfJcOJg09UV1zLtkU+4r1OzgdfKPRf4Xaq7xC6Ln5fshJr
1P+o/wHzFVH3
  "],
 CellLabel->"In[49]:=",ExpressionUUID->"0acb19cc-1e78-4c6e-a7f4-c8bda8684133"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vt0p", "=", 
   RowBox[{"(", 
    RowBox[{"m2p", "+", "m1p"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vt1p", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "m1p"}], "+", "m2p"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vttp", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"m3p", "+", "m4p"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vtip", "=", 
   RowBox[{"(", 
    RowBox[{"m4p", "-", "m3p"}], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.890969028985633*^9, 3.890969115053486*^9}, {
  3.8915764620872517`*^9, 3.891576474094244*^9}, {3.893146276570498*^9, 
  3.893146278583583*^9}, {3.9537100277199697`*^9, 3.9537100329354477`*^9}, {
  3.994220234104896*^9, 3.9942202560933723`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"2a5b5d97-a6e5-4985-8410-052bfbf752c9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t0p", "=", "vt0p"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1p", "=", "vt1p"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"txp", "=", 
   RowBox[{"vttp", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"spsmp", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"vtip", "+", "vt0p", "+", "vt1p", "+", "vttp"}], ")"}], "/", 
        "2"}]}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"vtip", "-", "vt0p", "-", "vt1p", "-", "vttp"}], ")"}], "/", 
      "2"}]}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Product", " ", "of", " ", "sigma_"}], "+", " ", 
    RowBox[{"and", " ", "sigma_"}], "-"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.890969133221221*^9, 3.890969237383891*^9}, {
  3.892865347650133*^9, 3.8928654002717*^9}, {3.893146401483452*^9, 
  3.893146440744852*^9}, {3.89320979756793*^9, 3.893209800702882*^9}, {
  3.953709762267705*^9, 3.953709762444908*^9}, {3.95371214835157*^9, 
  3.953712174659375*^9}, {3.994240564753903*^9, 3.994240602190394*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"c288ccc1-41c2-4f82-81ed-8c27e443744c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kxp", "=", 
   RowBox[{"Kx", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"vtt", "^", "2"}], "-", 
          RowBox[{"vttp", "^", "2"}], "-", 
          RowBox[{"vti", "^", "2"}], "+", 
          RowBox[{"vtip", "^", "2"}], "+", 
          RowBox[{"2", " ", "vtt", 
           RowBox[{"(", 
            RowBox[{"vt0", "+", "vt1"}], ")"}]}], "-", 
          RowBox[{"2", "vttp", 
           RowBox[{"(", 
            RowBox[{"vt0p", "+", "vt1p"}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"x", "-", "1"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"vtt", "^", "2"}], "-", 
          RowBox[{"vttp", "^", "2"}], "+", 
          RowBox[{"vt0", "^", "2"}], "-", 
          RowBox[{"vt0p", "^", "2"}], "-", 
          RowBox[{"vt1", "^", "2"}], "+", 
          RowBox[{"vt1p", "^", "2"}], "-", 
          RowBox[{"vti", "^", "2"}], "+", 
          RowBox[{"vtip", "^", "2"}], "+", 
          RowBox[{"4", "vt0", " ", "vtt"}], "-", 
          RowBox[{"4", "vt0p", " ", "vttp"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "x", 
          RowBox[{"(", 
           RowBox[{"x", "-", "1"}], ")"}]}], ")"}]}]}], ")"}], "/", "4"}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.890969392306263*^9, 3.890969578065168*^9}, {
  3.890970645971127*^9, 3.89097064629042*^9}, {3.892869990115528*^9, 
  3.892869992650133*^9}, {3.95371059382384*^9, 3.953710599670886*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"d85948d4-2dd8-49a9-b4f4-3624b0eb490b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V1234", "=", 
   RowBox[{
    RowBox[{"spsmp", "/", 
     RowBox[{"(", 
      RowBox[{"z", 
       RowBox[{"(", 
        RowBox[{"z", "-", "1"}], ")"}]}], ")"}]}], "-", 
    RowBox[{"x", 
     RowBox[{"(", 
      RowBox[{"x", "-", "1"}], ")"}], 
     RowBox[{"Kxp", "/", 
      RowBox[{"(", 
       RowBox[{"z", 
        RowBox[{"(", 
         RowBox[{"z", "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"z", "-", "x"}], ")"}]}], ")"}]}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"t0p", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       RowBox[{"z", "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"t1p", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"txp", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "x"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t0p", "-", "1"}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t1p", "-", "1"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "z", 
        RowBox[{"(", 
         RowBox[{"z", "-", "1"}], ")"}]}], ")"}]}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t0p", "-", "1"}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"txp", "-", "1"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "z", 
        RowBox[{"(", 
         RowBox[{"z", "-", "x"}], ")"}]}], ")"}]}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t1p", "-", "1"}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"txp", "-", "1"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"z", "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"z", "-", "x"}], ")"}]}], ")"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.891576501037943*^9, 3.891576556213059*^9}, {
  3.892865406816379*^9, 3.892865458749626*^9}, {3.953712185155602*^9, 
  3.953712246824736*^9}, {3.9942308116051702`*^9, 3.994230813387019*^9}, {
  3.994240611870284*^9, 3.994240615079191*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"bf92207f-27c5-4995-b25a-357b91a5b432"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V1234t", "=", 
   RowBox[{
    RowBox[{"Z", "^", "2"}], 
    RowBox[{"(", 
     RowBox[{"V1234", "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Z", ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "2"}], "}"}]}], "]"}], "/", "Z"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", "4"}], 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"Z", ",", "z"}], "]"}], "^", "2"}], "/", 
        RowBox[{"Z", "^", "2"}]}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.891578898333572*^9, 3.891578903870946*^9}, {
   3.891586590997966*^9, 3.891586591852813*^9}, 3.994230819194121*^9},
 CellLabel->"In[63]:=",ExpressionUUID->"259ed3fb-940e-4de7-9c50-d910018a3c13"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Check", " ", "that", " ", "trivial", " ", "trafo", " ", "does", " ", "not",
    " ", "change", " ", "potential"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.994240649275886*^9, 3.994240664620777*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"cdd593c0-c805-437b-8f17-97b331f931ce"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"V1234t", "-", "Vt"}], "]"}]], "Input",
 CellChangeTimes->{{3.892866393660898*^9, 3.8928664262425423`*^9}, {
  3.8928665324785357`*^9, 3.8928665327417*^9}, {3.8928665786760807`*^9, 
  3.892866603090248*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"b17e54d0-7e2c-4ffd-b44b-caf0fa07fa20"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.89286649078338*^9, 3.892866551949094*^9, 
  3.892866597671689*^9, 3.892870458904537*^9, 3.89315373842311*^9, 
  3.893210365868252*^9, 3.893741126914307*^9, 3.8939987695925913`*^9, 
  3.8939994213128157`*^9, 3.8939999273660297`*^9, 3.894000402950225*^9, 
  3.894000790639965*^9, 3.894001504341607*^9, 3.894004726933117*^9, 
  3.894010528959506*^9, 3.8940882871569157`*^9, 3.894598161641245*^9, 
  3.89461479497933*^9, 3.953712913581812*^9, 3.953713446331771*^9, 
  3.953715330063815*^9, 3.9537171757773247`*^9, 3.953773920779296*^9, 
  3.9537847263486156`*^9, 3.953788168084333*^9, 3.95379237085861*^9, 
  3.994220561056182*^9, 3.994223070948585*^9, 3.9942310578093653`*^9, 
  3.9942331351142263`*^9, 3.9947330756367273`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"7e67fe09-ce0a-4a3d-8fa4-41abfb726876"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "1324", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"m1p", "=", "m1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m2p", "=", "m3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m3p", "=", "m2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m4p", "=", "m4"}], ";"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzm9IE2EAx/FzSzdQ5gsL4cLaloYFiZaweeniRJeKNnQkJLqZEohopwar
GxGZvgjzhQUrqMNwRZiMJfRnUemLw9qU4aYxMZhYojRsmtEoECY+v+fFl8/b
r65NaLiiYBgmjwS14sBpIRnn33RwRijllsiQ3f7qh0XHx/y9xJxqdQA2JGKv
+4htXYfew0hddApOHn4xB0vVJSEY/fKNesPfxF4jVu3I1IKX+qMwVn6XWmg1
14tEWfGK2s09/w4nHewPeLN1/JiTeMGjz4Xnj6zlQ6HRfQLaHCPn4GPfT+qt
9GAFzLnEVUKH4LHAaFmpFSbTPt+GsVOZ/ZApVvvg6uJVasJg2HURa07aqcH0
4F/dXpx3mQ0JmOKcYfTEPZsuBR64Z0qFmuVhKpv1MR8+0fh5GJiXKuEge70a
XjQdtMCJ+8/qoULZ3whF7TR1OjRqhwXCb6qzfXPARPR84gZhwqjs44nxlToR
irVmqZxoGpKofz50hh/h63LzAjxr1LZLxDD7gPquSeWCZTu1D+GdmsgYXP/X
4YYZZ5xvYUvXBlU1pJHhxNosNSPbuwDTvM2LsEf+/8smb/FLT8NxuA8lmkpG

  "],
 CellLabel->"In[66]:=",ExpressionUUID->"066ec25d-b40b-420e-a9e6-6e4411b242ae"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vt0p", "=", 
   RowBox[{"(", 
    RowBox[{"m2p", "+", "m1p"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vt1p", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "m1p"}], "+", "m2p"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vttp", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"m3p", "+", "m4p"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vtip", "=", 
   RowBox[{"(", 
    RowBox[{"m4p", "-", "m3p"}], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.890969028985633*^9, 3.890969115053486*^9}, {
   3.8915764620872517`*^9, 3.891576474094244*^9}, {3.893146276570498*^9, 
   3.893146278583583*^9}, {3.953712432291482*^9, 3.953712437138604*^9}, 
   3.9942203801135607`*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"9699de92-6e9f-41ce-908a-e5cd93b0b6cb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t0p", "=", "vt0p"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1p", "=", "vt1p"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"txp", "=", 
   RowBox[{"vttp", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"spsmp", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"vtip", "+", "vt0p", "+", "vt1p", "+", "vttp"}], ")"}], "/", 
       "2"}]}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"vtip", "-", "vt0p", "-", "vt1p", "-", "vttp"}], ")"}], "/", 
     "2"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.890969133221221*^9, 3.890969237383891*^9}, {
   3.892865347650133*^9, 3.8928654002717*^9}, {3.893146401483452*^9, 
   3.893146440744852*^9}, 3.893209834137844*^9, {3.953712441618722*^9, 
   3.953712449021019*^9}, {3.9942406710589323`*^9, 3.9942406727362328`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"08995b0c-5293-4129-8a49-8817807472ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kxp", "=", 
   RowBox[{"Kx", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"vtt", "^", "2"}], "-", 
          RowBox[{"vttp", "^", "2"}], "-", 
          RowBox[{"vti", "^", "2"}], "+", 
          RowBox[{"vtip", "^", "2"}], "+", 
          RowBox[{"2", " ", "vtt", 
           RowBox[{"(", 
            RowBox[{"vt0", "+", "vt1"}], ")"}]}], "-", 
          RowBox[{"2", "vttp", 
           RowBox[{"(", 
            RowBox[{"vt0p", "+", "vt1p"}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"x", "-", "1"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"vtt", "^", "2"}], "-", 
          RowBox[{"vttp", "^", "2"}], "+", 
          RowBox[{"vt0", "^", "2"}], "-", 
          RowBox[{"vt0p", "^", "2"}], "-", 
          RowBox[{"vt1", "^", "2"}], "+", 
          RowBox[{"vt1p", "^", "2"}], "-", 
          RowBox[{"vti", "^", "2"}], "+", 
          RowBox[{"vtip", "^", "2"}], "+", 
          RowBox[{"4", "vt0", " ", "vtt"}], "-", 
          RowBox[{"4", "vt0p", " ", "vttp"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "x", 
          RowBox[{"(", 
           RowBox[{"x", "-", "1"}], ")"}]}], ")"}]}]}], ")"}], "/", "4"}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.890969392306263*^9, 3.890969578065168*^9}, {
  3.890970645971127*^9, 3.89097064629042*^9}, {3.892869990115528*^9, 
  3.892869992650133*^9}, {3.95371059382384*^9, 3.953710599670886*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"88ec6f45-0025-449e-b98a-877fa08eb8e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V1324", "=", 
   RowBox[{
    RowBox[{"spsmp", "/", 
     RowBox[{"(", 
      RowBox[{"z", 
       RowBox[{"(", 
        RowBox[{"z", "-", "1"}], ")"}]}], ")"}]}], "-", 
    RowBox[{"x", 
     RowBox[{"(", 
      RowBox[{"x", "-", "1"}], ")"}], 
     RowBox[{"Kxp", "/", 
      RowBox[{"(", 
       RowBox[{"z", 
        RowBox[{"(", 
         RowBox[{"z", "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"z", "-", "x"}], ")"}]}], ")"}]}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"t0p", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       RowBox[{"z", "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"t1p", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"txp", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "x"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t0p", "-", "1"}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t1p", "-", "1"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "z", 
        RowBox[{"(", 
         RowBox[{"z", "-", "1"}], ")"}]}], ")"}]}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t0p", "-", "1"}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"txp", "-", "1"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "z", 
        RowBox[{"(", 
         RowBox[{"z", "-", "x"}], ")"}]}], ")"}]}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t1p", "-", "1"}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"txp", "-", "1"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"z", "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"z", "-", "x"}], ")"}]}], ")"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.9942308929855833`*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"29a8c23a-22c6-4560-9781-ffa51b689e5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V1324t", "=", 
   RowBox[{
    RowBox[{"Z", "^", "2"}], 
    RowBox[{"(", 
     RowBox[{"V1324", "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Z", ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "2"}], "}"}]}], "]"}], "/", "Z"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", "4"}], 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"Z", ",", "z"}], "]"}], "^", "2"}], "/", 
        RowBox[{"Z", "^", "2"}]}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.891578898333572*^9, 3.891578903870946*^9}, {
   3.891586590997966*^9, 3.891586591852813*^9}, {3.89158671042407*^9, 
   3.89158671114362*^9}, {3.953713109151692*^9, 3.953713113870249*^9}, 
   3.953713144429633*^9, 3.953714640302816*^9, 3.994230895235372*^9},
 CellLabel->"In[80]:=",ExpressionUUID->"629e8215-d480-468a-9260-6f4397cd2718"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Explicit", " ", "form", " ", "of", " ", "the", " ", "transformed", " ", 
   RowBox[{"potential", ".", " ", "Shows"}], " ", "that", " ", "it", " ", 
   "is", " ", "real", " ", "for", " ", "real", " ", "lamb"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9942407257177057`*^9, 3.994240789778982*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"ed7d30c1-0ac7-47f8-bca6-502c493e7d73"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"V1324t", "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"z", "^", "2"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "-", "1"}], ")"}], "^", "2"}], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"t0", "-", "s"}], ")"}], "^", "2"}], "/", "4"}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z", "-", "1"}], ")"}], "^", "2"}], 
      RowBox[{"x", "^", "2"}], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"t1", "-", "s"}], ")"}], "^", "2"}], "/", "4"}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z", "-", "x"}], ")"}], "^", "2"}], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"tx", "-", "s"}], ")"}], "^", "2"}], "/", "4"}]}], "+", 
     RowBox[{"z", 
      RowBox[{"(", 
       RowBox[{"z", "-", "1"}], ")"}], "x", 
      RowBox[{"(", 
       RowBox[{"x", "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"t0", "-", "s"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t1", "-", "s"}], ")"}], "/", "2"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"z", "-", "x"}], ")"}], "x", 
      RowBox[{"(", 
       RowBox[{"t1", "-", "s"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"tx", "-", "s"}], ")"}], "/", "2"}]}], "-", 
     RowBox[{"z", 
      RowBox[{"(", 
       RowBox[{"z", "-", "x"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"x", "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"t0", "-", "s"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"tx", "-", "s"}], ")"}], "/", "2"}]}]}], ")"}], "-", 
   RowBox[{"z", 
    RowBox[{"(", 
     RowBox[{"z", "-", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"z", "-", "x"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"s", "^", "2"}]}], ")"}], "z"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"a", "^", "2"}], "/", "al"}], 
          RowBox[{"(", 
           RowBox[{"lamb", "-", 
            RowBox[{"s", 
             RowBox[{"(", 
              RowBox[{"1", "-", "al"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"s", "^", "2"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"rp", "+", "rm"}], ")"}], "^", "2"}]}], "-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ro", " ", "rc"}], "+", 
           RowBox[{"rp", " ", "rm"}]}], ")"}], "+", 
         RowBox[{"s", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"rm", "^", "2"}], "+", 
            RowBox[{"rp", "^", "2"}], "+", 
            RowBox[{"rp", " ", "rm"}], "-", 
            RowBox[{"ro", " ", "rc"}]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"rc", "-", "rm"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"rp", "-", "ro"}], ")"}]}], ")"}]}]}], ")"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.953714665980887*^9, 3.953714925057651*^9}, {
   3.953715008654389*^9, 3.953715027613619*^9}, {3.953715562671644*^9, 
   3.9537155635845413`*^9}, {3.9537733055894337`*^9, 3.953773546640963*^9}, 
   3.953773586231204*^9, {3.953784289553504*^9, 3.9537843166081877`*^9}, {
   3.953784352206259*^9, 3.953784396460457*^9}, {3.953787847958219*^9, 
   3.9537878482608957`*^9}, {3.953792051091915*^9, 3.953792051466353*^9}, {
   3.953792453250908*^9, 3.953792453497653*^9}, {3.953793382739184*^9, 
   3.9537933918262453`*^9}, {3.9537936338852367`*^9, 
   3.9537936471561003`*^9}, {3.953793746008382*^9, 3.9537937673672333`*^9}, {
   3.953793964607356*^9, 3.95379396491031*^9}, {3.953793998485509*^9, 
   3.9537940063957767`*^9}, 3.953794054131049*^9, {3.953794239011632*^9, 
   3.953794241514298*^9}, {3.9537944543536673`*^9, 3.953794465400504*^9}, {
   3.953794957395731*^9, 3.9537950321207647`*^9}, {3.953795069399329*^9, 
   3.953795069814187*^9}, {3.95379564246589*^9, 3.953795647544774*^9}, {
   3.953795684143342*^9, 3.953795687951277*^9}, 3.9942207618295383`*^9, {
   3.99422295420017*^9, 3.994222965360559*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"7310cc43-0c5d-47dd-8d0b-de4e9a809d53"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.953795036346323*^9, 3.9537950773964853`*^9, {3.953795689678583*^9, 
   3.95379569482085*^9}, 3.994220562200952*^9, {3.994220763600232*^9, 
   3.994220773264045*^9}, 3.994223071912607*^9, 3.99423105879268*^9, 
   3.994233136072584*^9, 3.99473307677006*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"22fdc268-b0aa-4d14-a0d3-97b63b203cfc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{
    RowBox[{"a", "^", "2"}], "/", "al"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.891506292343858*^9, 3.891506308398177*^9}, {
  3.9574281945140753`*^9, 3.957428196785799*^9}, {3.994230274425758*^9, 
  3.994230275833736*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"e3f280e5-dad1-4727-b56c-6b27de6f30f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z", " ", "ro"}], "-", 
     RowBox[{"zi", " ", "rc"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"z", "-", "zi"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.958018772331419*^9, 3.958018802904598*^9}, {
  3.9942304100695333`*^9, 3.994230410578611*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"9aa0c60f-7078-4998-91d0-df191838e093"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"r", "[", "z", "]"}], ",", "z"}], "]"}], "z", 
   RowBox[{"(", 
    RowBox[{"z", "-", "1"}], ")"}], 
   RowBox[{"(", 
    RowBox[{"x", "-", "z"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.95803112691116*^9, 3.9580311350926313`*^9}, {
   3.95803269991852*^9, 3.958032727927617*^9}, 3.994232924353243*^9, {
   3.994241098403157*^9, 3.994241098853467*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"4818a7c1-6499-42cc-a9fc-fae7b40cd83d"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "With", " ", "this", " ", "transformation", " ", "we", " ", "achieve", " ", 
   "that", " ", "radial", " ", "derivatives", " ", "occur", " ", "in", " ", 
   "the", " ", "form", " ", "del_r", " ", "Delta", " ", "del_r"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.994233540242126*^9, 3.994233594857719*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"46837e2a-3c0f-4be0-b032-5850df7c3c5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"y", "[", "z_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"M", "[", "z", "]"}], "]"}], " ", 
    RowBox[{"R", "[", 
     RowBox[{"r", "[", "z", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9580309314870033`*^9, 3.958030973988447*^9}, {
  3.9580327516040087`*^9, 3.9580327533794947`*^9}, {3.958035223379593*^9, 
  3.958035229450748*^9}, {3.994241102120345*^9, 3.9942411024497423`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"54df962c-97bd-4440-a74c-1a96bc0904e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reqn23", "=", 
   RowBox[{"-", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"y", "[", "z", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", "2"}], "}"}]}], "]"}], "+", 
          RowBox[{"V1324", " ", 
           RowBox[{"y", "[", "z", "]"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"rc", "-", "rm"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"rp", "-", "ro"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"L2", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"M", "[", "z", "]"}], "]"}], " ", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"z", 
              RowBox[{"(", 
               RowBox[{"z", "-", "1"}], ")"}], 
              RowBox[{"(", 
               RowBox[{"x", "-", "z"}], ")"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
      "/.", 
      RowBox[{"z", "->", 
       RowBox[{"zi", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"r", "-", "rc"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"r", "-", "ro"}], ")"}]}]}]}]}], "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.958030981780916*^9, 3.958030982988459*^9}, {
   3.958031021334772*^9, 3.958031093312353*^9}, {3.9580315163258944`*^9, 
   3.958031521110157*^9}, {3.958032756294044*^9, 3.958032757987611*^9}, {
   3.9580330463200283`*^9, 3.9580330741347303`*^9}, {3.958033122052936*^9, 
   3.9580331261642437`*^9}, 3.9580352379101477`*^9, {3.958092461025543*^9, 
   3.958092461136106*^9}, 3.958092580555511*^9, {3.994230930618058*^9, 
   3.994230932644163*^9}, {3.994231176269994*^9, 3.994231176476824*^9}, {
   3.994232932001669*^9, 3.994232936860715*^9}, {3.9942341868144484`*^9, 
   3.994234219933782*^9}, {3.994234273888555*^9, 3.994234284628261*^9}, {
   3.994241105707828*^9, 3.994241106067774*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"67be851d-52d6-4bb9-8804-65c462d30491"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"R2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"Reqn23", ",", 
     RowBox[{
      RowBox[{"R", "''"}], "[", "r", "]"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"R1", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"Reqn23", ",", 
     RowBox[{
      RowBox[{"R", "'"}], "[", "r", "]"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Vr23", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"Reqn23", ",", 
     RowBox[{"R", "[", "r", "]"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"R2", "-", 
   RowBox[{"De", "[", "r", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"R2", ",", "r"}], "]"}], "-", "R1"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9580316018430223`*^9, 3.958031629192985*^9}, {
  3.9580318080338907`*^9, 3.9580318124167557`*^9}, {3.958033054087944*^9, 
  3.958033063534419*^9}, {3.95803314226796*^9, 3.958033149186881*^9}, {
  3.958034131473403*^9, 3.9580341404577703`*^9}, {3.958034180951173*^9, 
  3.958034184254273*^9}, {3.958034359047926*^9, 3.958034376759952*^9}, {
  3.9580370704316196`*^9, 3.95803710107022*^9}, {3.95809249869497*^9, 
  3.9580925178134537`*^9}, {3.95809258748315*^9, 3.958092589314474*^9}, {
  3.994234040656666*^9, 3.9942340408787613`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"62c2afcf-9aac-4c60-b77a-428def6e2af2"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"al", " ", 
    RowBox[{"(", 
     RowBox[{"r", "-", "rc"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"r", "-", "rm"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"r", "-", "rp"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}]}], 
   SuperscriptBox["a", "2"]]}]], "Output",
 CellChangeTimes->{3.994233773399735*^9, 3.994234041763843*^9, 
  3.994235070917178*^9, 3.994733785595029*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"34fae494-529e-482c-ab87-59943ad26626"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"al", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"rc", "+", "rm"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"rc", "+", "rp"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"rm", "+", "rp"}], ")"}]}], "-", 
      RowBox[{"2", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["rc", "2"], "+", 
         SuperscriptBox["rm", "2"], "+", 
         RowBox[{"rm", " ", "rp"}], "+", 
         SuperscriptBox["rp", "2"], "+", 
         RowBox[{"rc", " ", 
          RowBox[{"(", 
           RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   SuperscriptBox["a", "2"]]}]], "Output",
 CellChangeTimes->{3.994233773399735*^9, 3.994234041763843*^9, 
  3.994235070917178*^9, 3.994733785605229*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"f846dd88-953b-4a83-b5d7-232fc4fedf94"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["al", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          SuperscriptBox["r", "6"]}], "+", 
         RowBox[{
          SuperscriptBox["rc", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"rm", "-", "rp"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["rc", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"rm", "+", "rp"}], ")"}]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"rc", "+", "rm"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"rc", "+", "rp"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"rm", "+", "rp"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["rm", "2"], " ", 
          SuperscriptBox["rp", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"rm", "+", "rp"}], ")"}], "2"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["r", "2"], " ", "rc", " ", "rm", " ", "rp", " ", 
          RowBox[{"(", 
           RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}]}], "-", 
         RowBox[{"2", " ", "rc", " ", "rm", " ", "rp", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rm", "3"], "+", 
            RowBox[{
             SuperscriptBox["rm", "2"], " ", "rp"}], "+", 
            RowBox[{"rm", " ", 
             SuperscriptBox["rp", "2"]}], "+", 
            SuperscriptBox["rp", "3"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["rc", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rm", "4"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rm", "3"], " ", "rp"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rm", "2"], " ", 
             SuperscriptBox["rp", "2"]}], "-", 
            RowBox[{"2", " ", "rm", " ", 
             SuperscriptBox["rp", "3"]}], "+", 
            SuperscriptBox["rp", "4"]}], ")"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rc", "2"], "+", 
            SuperscriptBox["rm", "2"], "+", 
            RowBox[{"rm", " ", "rp"}], "+", 
            SuperscriptBox["rp", "2"], "+", 
            RowBox[{"rc", " ", 
             RowBox[{"(", 
              RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["rc", "2"]}], "+", 
           RowBox[{"5", " ", "rc", " ", "rm"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["rm", "2"]}], "+", 
           RowBox[{"3", " ", "rc", " ", "rp"}], "+", 
           RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
           SuperscriptBox["rp", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"rc", "+", 
               RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["al", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", 
                  RowBox[{"2", " ", "rp"}]}], ")"}], "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rc", "2"], "-", 
                  SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "a", " ", "m"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"], " ", "w"}], "+", 
                  RowBox[{"rc", " ", 
                   RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", "w"}], "+", 
                  RowBox[{"rm", " ", 
                   RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}], " ", "w"}]}], ")"}], 
                "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"rc", "+", "rm", "+", 
               RowBox[{"2", " ", "rp"}]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["al", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rc", "2"], "-", 
                  SuperscriptBox["rm", "2"]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "a", " ", "m"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"], " ", "w"}], "+", 
                  RowBox[{"rc", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}], " ", "w"}], "+", 
                  
                  RowBox[{"rp", " ", 
                   RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}], " ", "w"}]}], ")"}], 
                "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "4"], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["al", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", 
                  RowBox[{"2", " ", "rp"}]}], ")"}], "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rm", "2"], "-", 
                  SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "a", " ", "m"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"], " ", "w"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    RowBox[{"rm", " ", "rp"}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", "w"}]}],
                  ")"}], "2"]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", "rc"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", "rm"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"rc", "-", "rm"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"rc", "-", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"rm", "-", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"rc", "+", 
              RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"al", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", 
                 RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}]}], "-", 
              RowBox[{"al", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", 
                 RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"a", " ", "m"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                   ")"}], " ", "w"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"al", " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rm", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", 
                 RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}]}], "+", 
              RowBox[{"al", " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rm", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", 
                 RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rm", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", 
                 RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"a", " ", "m"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
               "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "a"}], " ", "m"}], "+", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", "w"}], "+", 
                 RowBox[{
                  SuperscriptBox["rm", "2"], " ", "w"}]}], ")"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", 
                 RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"a", " ", "m"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
               "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rm", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"a", " ", "m"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                   ")"}], " ", "w"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", "rc"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", "rm"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"rc", "+", 
              RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ImaginaryI]", " ", "al", " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rm", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", 
                 RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                  "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", "w"}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                  "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], " ", "w"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ImaginaryI]", " ", "al", " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rm", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", 
                 RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                  "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", "w"}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                  "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], " ", "w"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", "rm"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"rc", "+", 
              RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"rc", "+", "rm", "+", 
              RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ImaginaryI]", " ", "al", " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rm", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", 
                 RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                  "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", "w"}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                  "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], " ", "w"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"al", " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", "s"}], 
                 "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                  "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], " ", "w"}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"al", " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}]}], "+", 
                 RowBox[{"al", " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rp", "2"], " ", "w"}]}], ")"}]}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], " ", "w"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", "rc"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"rc", "+", "rm", "+", 
              RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ImaginaryI]", " ", "al", " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rm", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", 
                 RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                  "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", "w"}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                  "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], " ", "w"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"al", " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", "s"}], 
                 "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                  "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], " ", "w"}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"al", " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}]}], "+", 
                 RowBox[{"al", " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rp", "2"], " ", "w"}]}], ")"}]}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], " ", "w"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r", "-", "rc"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", "rm"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["al", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rp"}], ")"}], "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rm", "-", "rp"}], ")"}], "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", 
                  RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "s"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "s"}]}], ")"}]}], "-", 
              RowBox[{"8", " ", "al", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", 
                  RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "al", " ", 
                  SuperscriptBox["rp", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "s"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "s"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"lamb", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "al"}], ")"}], " ", "s"}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{"8", " ", "al", " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rp"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "al", " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["rc", "2"]}], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "s"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "a", " ", "m"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", "w"}], "+", 
                    RowBox[{"rm", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}], " ", "w"}]}], ")"}]}]}],
                 ")"}]}], "-", 
              RowBox[{"8", " ", "al", " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"rm", "-", "rp"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "al", " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["rm", "2"]}], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "s"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "a", " ", "m"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    RowBox[{"rm", " ", "rp"}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", "w"}]}],
                    ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["al", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["rc", "3"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rm", "3"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["rm", "2"], " ", "rp"}], "+", 
                    RowBox[{"7", " ", "rm", " ", 
                    SuperscriptBox["rp", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rp", "3"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["rc", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    SuperscriptBox["rm", "2"]}], "+", 
                    RowBox[{"16", " ", "rm", " ", "rp"}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["rp", "2"]}]}], ")"}]}]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "s"}]}], ")"}], "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "a", " ", "m"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", "w"}], "+", 
                    RowBox[{"rm", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}], " ", "w"}]}], ")"}], 
                   "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                   "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "a", " ", "m"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    RowBox[{"rm", " ", "rp"}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", "w"}]}],
                     ")"}], "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ",
                     "s"}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], 
                    ")"}]}]}], ")"}], "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                   "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", "s"}], 
                    "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], " ", "w"}]}], ")"}]}]}], ")"}],
                    "2"]}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ",
                     "s"}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], 
                    ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}]}], "+", 
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rp", "2"], " ", "w"}]}], ")"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                   "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}]}], "+", 
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rp", "2"], " ", "w"}]}], ")"}]}]}], ")"}],
                    "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}]}], "-", 
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], " ", "w"}]}], ")"}]}]}], ")"}], "2"]}], "-", 
                 RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "a", " ", "m"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    RowBox[{"rm", " ", "rp"}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", "w"}]}],
                    ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", "s"}], 
                    "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                     "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], " ", "w"}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}]}], "+", 
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rp", "2"], " ", "w"}]}], ")"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], " ", "w"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", "s"}], 
                    "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                     "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], " ", "w"}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}]}], "+", 
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rp", "2"], " ", "w"}]}], ")"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], " ", "w"}]}], ")"}]}]}], ")"}]}]}], ")"}], "2"]}], 
                ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", 
                 RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["al", "2"]}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["rc", "3"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rm", "3"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["rm", "2"], " ", "rp"}], "+", 
                    RowBox[{"7", " ", "rm", " ", 
                    SuperscriptBox["rp", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rp", "3"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["rc", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    SuperscriptBox["rm", "2"]}], "+", 
                    RowBox[{"16", " ", "rm", " ", "rp"}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["rp", "2"]}]}], ")"}]}]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "s"}]}], ")"}], "2"]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", "s"}], 
                    "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                     "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], " ", "w"}]}], ")"}]}]}], ")"}],
                   " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}]}], "+", 
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rp", "2"], " ", "w"}]}], ")"}]}]}], 
                   ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                   "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}]}], "+", 
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rp", "2"], " ", "w"}]}], ")"}]}]}], ")"}],
                    "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}]}], "-", 
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], " ", "w"}]}], ")"}]}]}], ")"}], "2"]}], "+", 
                 RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                     "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], " ", "w"}]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", "s"}], 
                    "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                     "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], " ", "w"}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}]}], "+", 
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rp", "2"], " ", "w"}]}], ")"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], " ", "w"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", "s"}], 
                    "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                     "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], " ", "w"}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}]}], "+", 
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rp", "2"], " ", "w"}]}], ")"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], " ", "w"}]}], ")"}]}]}], ")"}]}]}], ")"}], "2"]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "+", 
            RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "+", "rm", "+", 
            RowBox[{"2", " ", "rp"}]}], ")"}], "2"]}], ")"}]}]}], ")"}], "/", 
    
    RowBox[{"(", 
     RowBox[{"8", " ", 
      SuperscriptBox["a", "2"], " ", "al", " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", "rc"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", "rm"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", "rp"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.994233773399735*^9, 3.994234041763843*^9, 
  3.994235070917178*^9, 3.9947338143747797`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"445f4e21-4868-4abb-8720-ccb103ca00c4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.994233773399735*^9, 3.994234041763843*^9, 
  3.994235070917178*^9, 3.9947338143850603`*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"dea6468a-3656-4d6b-8ca6-907f9de47edf"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.994233773399735*^9, 3.994234041763843*^9, 
  3.994235070917178*^9, 3.994733814385378*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"7ebcd6be-fcca-417f-b0bd-807acf1cbef1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"Reqn23", ",", "lamb"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9942346401049547`*^9, 3.994234640586515*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"142ceb19-f9b8-4942-8feb-4d66b3de6696"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"R", "[", "r", "]"}]}]], "Output",
 CellChangeTimes->{3.994235231349978*^9, 3.994733814407425*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"84ccdfee-b2c9-4e53-b12f-c125494a6fea"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Do", " ", "replacement", " ", "of", " ", "lamb", " ", "according", " ", 
    "to", " ", "eqn", " ", 
    RowBox[{"(", "3.6", ")"}], " ", "of", " ", "gr"}], "-", 
   RowBox[{"qc", "/", "0005037"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.99423488676693*^9, 3.994234926409461*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"7457b458-9a82-408b-a5b0-55f268e1dcb5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Vr23final", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Vr23", "/.", 
    RowBox[{"lamb", "->", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "al", " ", 
        RowBox[{"u", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "al"}], ")"}], "^", "2"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"u", "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"al", " ", 
            RowBox[{"u", "^", "2"}]}]}], ")"}]}], 
        RowBox[{"a", "^", "2"}], " ", 
        RowBox[{"w", "^", "2"}]}], "-", 
       RowBox[{"2", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "al"}], ")"}], "^", "2"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"al", " ", 
            RowBox[{"u", "^", "2"}]}]}], ")"}]}], "a", " ", "m", " ", "w"}], "+", 
       RowBox[{"al", 
        RowBox[{"(", 
         RowBox[{"1", "+", "al"}], ")"}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], "^", "2"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"al", " ", 
            RowBox[{"u", "^", "2"}]}]}], ")"}]}], " ", 
        RowBox[{"m", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "al"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}]}], 
        RowBox[{"s", "^", "2"}]}]}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.994234403528591*^9, 3.994234428953198*^9}, {
  3.9942345868865643`*^9, 3.994234782922105*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"c4947e27-73ed-4e10-a5c8-c3e293c4b529"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["al", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          SuperscriptBox["r", "6"]}], "+", 
         RowBox[{
          SuperscriptBox["rc", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"rm", "-", "rp"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["rc", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"rm", "+", "rp"}], ")"}]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"rc", "+", "rm"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"rc", "+", "rp"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"rm", "+", "rp"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["rm", "2"], " ", 
          SuperscriptBox["rp", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"rm", "+", "rp"}], ")"}], "2"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["r", "2"], " ", "rc", " ", "rm", " ", "rp", " ", 
          RowBox[{"(", 
           RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}]}], "-", 
         RowBox[{"2", " ", "rc", " ", "rm", " ", "rp", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rm", "3"], "+", 
            RowBox[{
             SuperscriptBox["rm", "2"], " ", "rp"}], "+", 
            RowBox[{"rm", " ", 
             SuperscriptBox["rp", "2"]}], "+", 
            SuperscriptBox["rp", "3"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["rc", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rm", "4"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rm", "3"], " ", "rp"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rm", "2"], " ", 
             SuperscriptBox["rp", "2"]}], "-", 
            RowBox[{"2", " ", "rm", " ", 
             SuperscriptBox["rp", "3"]}], "+", 
            SuperscriptBox["rp", "4"]}], ")"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rc", "2"], "+", 
            SuperscriptBox["rm", "2"], "+", 
            RowBox[{"rm", " ", "rp"}], "+", 
            SuperscriptBox["rp", "2"], "+", 
            RowBox[{"rc", " ", 
             RowBox[{"(", 
              RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["rc", "2"]}], "+", 
           RowBox[{"5", " ", "rc", " ", "rm"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["rm", "2"]}], "+", 
           RowBox[{"3", " ", "rc", " ", "rp"}], "+", 
           RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
           SuperscriptBox["rp", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"rc", "+", 
               RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["al", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", 
                  RowBox[{"2", " ", "rp"}]}], ")"}], "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rc", "2"], "-", 
                  SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "a", " ", "m"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"], " ", "w"}], "+", 
                  RowBox[{"rc", " ", 
                   RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", "w"}], "+", 
                  RowBox[{"rm", " ", 
                   RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}], " ", "w"}]}], ")"}], 
                "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"rc", "+", "rm", "+", 
               RowBox[{"2", " ", "rp"}]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["al", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rc", "2"], "-", 
                  SuperscriptBox["rm", "2"]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "a", " ", "m"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"], " ", "w"}], "+", 
                  RowBox[{"rc", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}], " ", "w"}], "+", 
                  
                  RowBox[{"rp", " ", 
                   RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}], " ", "w"}]}], ")"}], 
                "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "4"], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["al", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", 
                  RowBox[{"2", " ", "rp"}]}], ")"}], "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rm", "2"], "-", 
                  SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "a", " ", "m"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"], " ", "w"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    RowBox[{"rm", " ", "rp"}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", "w"}]}],
                  ")"}], "2"]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", "rc"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", "rm"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"rc", "-", "rm"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"rc", "-", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"rm", "-", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"rc", "+", 
              RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"al", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", 
                 RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}]}], "-", 
              RowBox[{"al", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", 
                 RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"a", " ", "m"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                   ")"}], " ", "w"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"al", " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rm", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", 
                 RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}]}], "+", 
              RowBox[{"al", " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rm", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", 
                 RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rm", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", 
                 RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"a", " ", "m"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
               "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "a"}], " ", "m"}], "+", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", "w"}], "+", 
                 RowBox[{
                  SuperscriptBox["rm", "2"], " ", "w"}]}], ")"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", 
                 RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"a", " ", "m"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
               "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rm", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"a", " ", "m"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                   ")"}], " ", "w"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", "rc"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", "rm"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"rc", "+", 
              RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ImaginaryI]", " ", "al", " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rm", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", 
                 RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                  "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", "w"}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                  "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], " ", "w"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ImaginaryI]", " ", "al", " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rm", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", 
                 RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                  "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", "w"}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                  "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], " ", "w"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", "rm"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"rc", "+", 
              RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"rc", "+", "rm", "+", 
              RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ImaginaryI]", " ", "al", " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rm", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", 
                 RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                  "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", "w"}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                  "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], " ", "w"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"al", " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", "s"}], 
                 "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                  "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], " ", "w"}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"al", " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}]}], "+", 
                 RowBox[{"al", " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rp", "2"], " ", "w"}]}], ")"}]}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], " ", "w"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", "rc"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"rc", "+", "rm", "+", 
              RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ImaginaryI]", " ", "al", " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rm", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", 
                 RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                  "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", "w"}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                  "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], " ", "w"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"al", " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", "s"}], 
                 "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                  "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], " ", "w"}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"al", " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}]}], "+", 
                 RowBox[{"al", " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rp", "2"], " ", "w"}]}], ")"}]}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], " ", "w"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r", "-", "rc"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", "rm"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["al", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rp"}], ")"}], "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rm", "-", "rp"}], ")"}], "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", 
                  RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "s"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "s"}]}], ")"}]}], "-", 
              RowBox[{"8", " ", "al", " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rp"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "al", " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["rc", "2"]}], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "s"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "a", " ", "m"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", "w"}], "+", 
                    RowBox[{"rm", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}], " ", "w"}]}], ")"}]}]}],
                 ")"}]}], "-", 
              RowBox[{"8", " ", "al", " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"rm", "-", "rp"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "al", " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["rm", "2"]}], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "s"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "a", " ", "m"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    RowBox[{"rm", " ", "rp"}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", "w"}]}],
                    ")"}]}]}], ")"}]}], "-", 
              RowBox[{"8", " ", "al", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", 
                  RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "al", " ", 
                  SuperscriptBox["rp", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "s"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "s"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "al"}], ")"}], " ", "s"}], "+", 
                    RowBox[{"2", " ", "al", " ", 
                    SuperscriptBox["u", "2"]}], "-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    SuperscriptBox["s", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "u"}], ")"}]}], 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "u"}]], "+", 
                    FractionBox[
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"]}], 
                    RowBox[{"1", "+", 
                    RowBox[{"al", " ", 
                    SuperscriptBox["u", "2"]}]}]], "+", 
                    FractionBox[
                    RowBox[{"2", " ", "a", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "w"}], 
                    RowBox[{"1", "+", 
                    RowBox[{"al", " ", 
                    SuperscriptBox["u", "2"]}]}]], "-", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["u", "2"]}], ")"}], " ", 
                    SuperscriptBox["w", "2"]}], 
                    RowBox[{"1", "+", 
                    RowBox[{"al", " ", 
                    SuperscriptBox["u", "2"]}]}]]}], ")"}]}]}], ")"}]}], "+", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["al", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["rc", "3"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rm", "3"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["rm", "2"], " ", "rp"}], "+", 
                    RowBox[{"7", " ", "rm", " ", 
                    SuperscriptBox["rp", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rp", "3"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["rc", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    SuperscriptBox["rm", "2"]}], "+", 
                    RowBox[{"16", " ", "rm", " ", "rp"}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["rp", "2"]}]}], ")"}]}]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "s"}]}], ")"}], "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "a", " ", "m"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", "w"}], "+", 
                    RowBox[{"rm", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}], " ", "w"}]}], ")"}], 
                   "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                   "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "a", " ", "m"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    RowBox[{"rm", " ", "rp"}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", "w"}]}],
                     ")"}], "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ",
                     "s"}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], 
                    ")"}]}]}], ")"}], "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                   "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", "s"}], 
                    "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], " ", "w"}]}], ")"}]}]}], ")"}],
                    "2"]}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ",
                     "s"}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], 
                    ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}]}], "+", 
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rp", "2"], " ", "w"}]}], ")"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                   "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}]}], "+", 
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rp", "2"], " ", "w"}]}], ")"}]}]}], ")"}],
                    "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}]}], "-", 
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], " ", "w"}]}], ")"}]}]}], ")"}], "2"]}], "-", 
                 RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "a", " ", "m"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    RowBox[{"rm", " ", "rp"}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", "w"}]}],
                    ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", "s"}], 
                    "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                     "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], " ", "w"}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}]}], "+", 
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rp", "2"], " ", "w"}]}], ")"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], " ", "w"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", "s"}], 
                    "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                     "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], " ", "w"}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}]}], "+", 
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rp", "2"], " ", "w"}]}], ")"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], " ", "w"}]}], ")"}]}]}], ")"}]}]}], ")"}], "2"]}], 
                ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"rc", "-", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", 
                 RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["al", "2"]}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["rc", "3"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rm", "3"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["rm", "2"], " ", "rp"}], "+", 
                    RowBox[{"7", " ", "rm", " ", 
                    SuperscriptBox["rp", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rp", "3"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["rc", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    SuperscriptBox["rm", "2"]}], "+", 
                    RowBox[{"16", " ", "rm", " ", "rp"}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["rp", "2"]}]}], ")"}]}]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "s"}]}], ")"}], "2"]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", "s"}], 
                    "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                     "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], " ", "w"}]}], ")"}]}]}], ")"}],
                   " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}]}], "+", 
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rp", "2"], " ", "w"}]}], ")"}]}]}], 
                   ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                   "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}]}], "+", 
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rp", "2"], " ", "w"}]}], ")"}]}]}], ")"}],
                    "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}]}], "-", 
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], " ", "w"}]}], ")"}]}]}], ")"}], "2"]}], "+", 
                 RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                     "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], " ", "w"}]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", "s"}], 
                    "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                     "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], " ", "w"}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}]}], "+", 
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rp", "2"], " ", "w"}]}], ")"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], " ", "w"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", "s"}], 
                    "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"]}], ")"}], " ", "w"}]}], ")"}]}],
                     "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], " ", "w"}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}]}], "+", 
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", "s"}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "m"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "w"}], "+", 
                    RowBox[{
                    SuperscriptBox["rp", "2"], " ", "w"}]}], ")"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "m"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], " ", "w"}]}], ")"}]}]}], ")"}]}]}], ")"}], "2"]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "+", 
            RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "+", "rm", "+", 
            RowBox[{"2", " ", "rp"}]}], ")"}], "2"]}], ")"}]}]}], ")"}], "/", 
    
    RowBox[{"(", 
     RowBox[{"8", " ", 
      SuperscriptBox["a", "2"], " ", "al", " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", "rc"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", "rm"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", "rp"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.9942353426525*^9, 3.994733921785823*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"502f70a0-5b1a-441a-b128-c578ac682ad7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Vr23tt", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Vr23final", ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Vr23pp", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Vr23final", ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Vr23pt", "=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{"Vr23final", ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"w", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.994234968724709*^9, 3.994234978670492*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"92911107-bf0b-4eb8-92ce-766ba7fad116"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["rc", "2"]}], "+", 
        RowBox[{"5", " ", "rc", " ", "rm"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["rm", "2"]}], "+", 
        RowBox[{"3", " ", "rc", " ", "rp"}], "+", 
        RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
        SuperscriptBox["rp", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rm", "2"], "-", 
            SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"]}], "+", 
            SuperscriptBox["rc", "2"], "-", 
            RowBox[{"rm", " ", "rp"}], "+", 
            RowBox[{"rc", " ", 
             RowBox[{"(", 
              RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rc"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rm"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "+", 
            RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["rc", "2"], "-", 
           SuperscriptBox["rp", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["rm", "2"], "-", 
           SuperscriptBox["rp", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           SuperscriptBox["rc", "2"], "-", 
           RowBox[{"rm", " ", "rp"}], "+", 
           RowBox[{"rc", " ", 
            RowBox[{"(", 
             RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"rc", " ", 
            RowBox[{"(", 
             RowBox[{"rm", "-", "rp"}], ")"}]}], "+", 
           RowBox[{"rm", " ", 
            RowBox[{"(", 
             RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "+", 
            RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rc", "2"], "-", 
            SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"]}], "+", 
            RowBox[{"rc", " ", 
             RowBox[{"(", 
              RowBox[{"rm", "-", "rp"}], ")"}]}], "+", 
            RowBox[{"rm", " ", 
             RowBox[{"(", 
              RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rc"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["rc", "2"], "-", 
           SuperscriptBox["rm", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rp"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "+", "rm", "+", 
            RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["rm", "2"], "-", 
           SuperscriptBox["rp", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           SuperscriptBox["rc", "2"], "-", 
           RowBox[{"rm", " ", "rp"}], "+", 
           RowBox[{"rc", " ", 
            RowBox[{"(", 
             RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"rc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "rm"}], "+", "rp"}], ")"}]}], "+", 
           RowBox[{"rp", " ", 
            RowBox[{"(", 
             RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rm"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["rc", "2"], "-", 
           SuperscriptBox["rm", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rp"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "+", 
            RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "+", "rm", "+", 
            RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["rc", "2"], "-", 
           SuperscriptBox["rp", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"rc", " ", 
            RowBox[{"(", 
             RowBox[{"rm", "-", "rp"}], ")"}]}], "+", 
           RowBox[{"rm", " ", 
            RowBox[{"(", 
             RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"rc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "rm"}], "+", "rp"}], ")"}]}], "+", 
           RowBox[{"rp", " ", 
            RowBox[{"(", 
             RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rc", "2"], "-", 
            SuperscriptBox["rm", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "+", "rm", "+", 
            RowBox[{"2", " ", "rp"}]}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"]}], "+", 
            RowBox[{"rc", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "rm"}], "+", "rp"}], ")"}]}], "+", 
            RowBox[{"rp", " ", 
             RowBox[{"(", 
              RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], "2"]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rc"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rm"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"rc", "+", 
           RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], ")"}], 
          "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"r", "-", "rc"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rm"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rp"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"rm", "-", "rp"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"rc", "+", "rm", "+", 
           RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["rm", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["rc", "2"]}], "+", 
              RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
              SuperscriptBox["rm", "2"], "+", 
              RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
              RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["rp", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], ")"}]}], 
           "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"rc", "+", "rm"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"rc", "+", 
              RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["a", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["rc", "2"]}], "+", 
                 RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["rm", "2"]}], "+", 
                 RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                 RowBox[{"5", " ", "rm", " ", "rp"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["rp", "2"]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"rc", " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}]}], "-", 
                 RowBox[{"rp", " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
           FractionBox[
            RowBox[{"al", " ", 
             RowBox[{"(", 
              RowBox[{"rm", "-", "rp"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "2"],
              " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"rc", "+", "rm", "+", 
               RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["u", "2"]}], ")"}]}], 
            RowBox[{"1", "+", 
             RowBox[{"al", " ", 
              SuperscriptBox["u", "2"]}]}]]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"al", " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", "rc"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", "rm"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", "rp"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"rc", "+", 
         RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"rc", "+", "rm", "+", 
         RowBox[{"2", " ", "rp"}]}], ")"}], "2"]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.994235362760497*^9, 3.994733941957202*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"bc089c98-9c32-4b1b-9431-72718094cf35"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "al"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["rc", "2"]}], "+", 
        RowBox[{"5", " ", "rc", " ", "rm"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["rm", "2"]}], "+", 
        RowBox[{"3", " ", "rc", " ", "rp"}], "+", 
        RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
        SuperscriptBox["rp", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "al"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rc"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rm"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"rc", "+", 
           RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "al"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rc", "2"], "-", 
            SuperscriptBox["rm", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "+", "rm", "+", 
            RowBox[{"2", " ", "rp"}]}], ")"}], "4"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "al"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rm"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["rc", "2"], "-", 
           SuperscriptBox["rm", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rp"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "+", 
            RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "+", "rm", "+", 
            RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["rc", "2"], "-", 
           SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "al"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "+", 
            RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rc", "2"], "-", 
            SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "al"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rc"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["rc", "2"], "-", 
           SuperscriptBox["rm", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rp"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "+", "rm", "+", 
            RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["rm", "2"], "-", 
           SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "al"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rc"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rm"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "+", 
            RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["rc", "2"], "-", 
           SuperscriptBox["rp", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["rm", "2"], "-", 
           SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "al"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rm", "2"], "-", 
            SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"r", "-", "rc"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rm"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rp"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"rm", "-", "rp"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"rc", "+", "rm", "+", 
           RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "al"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"rc", "+", "rm"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"rc", "+", 
              RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "al"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["rc", "2"]}], "+", 
              RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
              SuperscriptBox["rm", "2"], "+", 
              RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
              RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["rp", "2"]}]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["al", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"rm", "-", "rp"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "2"],
              " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"rc", "+", "rm", "+", 
               RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"]}], 
            RowBox[{"1", "+", 
             RowBox[{"al", " ", 
              SuperscriptBox["u", "2"]}]}]]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"al", " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", "rc"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", "rm"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", "rp"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"rc", "+", 
         RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"rc", "+", "rm", "+", 
         RowBox[{"2", " ", "rp"}]}], ")"}], "2"]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.994235362760497*^9, 3.9947339611897097`*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"4284fad5-5abf-4a39-a024-f38991468cdd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["rc", "2"]}], "+", 
      RowBox[{"5", " ", "rc", " ", "rm"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["rm", "2"]}], "+", 
      RowBox[{"3", " ", "rc", " ", "rp"}], "+", 
      RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
      SuperscriptBox["rp", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"32", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"rc", "+", 
          RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"]}], "+", 
         RowBox[{"rc", " ", "rm"}], "+", 
         SuperscriptBox["rm", "2"], "-", 
         RowBox[{"rc", " ", "rp"}], "+", 
         RowBox[{"rm", " ", "rp"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["rc", "2"], "-", 
          SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rc"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rm"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["a", "2"]}], "+", 
         SuperscriptBox["rc", "2"], "+", 
         RowBox[{"2", " ", "rc", " ", "rm"}], "+", 
         SuperscriptBox["rm", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
       
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"rc", "+", 
          RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["rc", "2"], "-", 
         SuperscriptBox["rp", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["rm", "2"], "-", 
         SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "4"], " ", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"]}], "+", 
         SuperscriptBox["rc", "2"], "+", 
         RowBox[{"rc", " ", "rm"}], "+", 
         RowBox[{"rc", " ", "rp"}], "-", 
         RowBox[{"rm", " ", "rp"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["rm", "2"], "-", 
          SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rc"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["rc", "2"], "-", 
         SuperscriptBox["rm", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rp"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
       
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"rc", "+", "rm", "+", 
          RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["rm", "2"], "-", 
         SuperscriptBox["rp", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["a", "2"]}], "+", 
         SuperscriptBox["rc", "2"], "+", 
         RowBox[{"2", " ", "rc", " ", "rp"}], "+", 
         SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["rc", "2"], "-", 
          SuperscriptBox["rm", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"rc", "+", "rm", "+", 
          RowBox[{"2", " ", "rp"}]}], ")"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"]}], "-", 
         RowBox[{"rc", " ", "rm"}], "+", 
         RowBox[{"rc", " ", "rp"}], "+", 
         RowBox[{"rm", " ", "rp"}], "+", 
         SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rm"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["rc", "2"], "-", 
         SuperscriptBox["rm", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rp"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"rc", "+", 
          RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"rc", "+", "rm", "+", 
          RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["rc", "2"], "-", 
         SuperscriptBox["rp", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["a", "2"]}], "+", 
         SuperscriptBox["rm", "2"], "+", 
         RowBox[{"2", " ", "rm", " ", "rp"}], "+", 
         SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rc"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rm"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"rc", "+", 
         RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["rc", "2"], "+", 
         RowBox[{"2", " ", "rc", " ", "rm"}], "+", 
         SuperscriptBox["rm", "2"], "+", 
         RowBox[{"2", " ", "rc", " ", "rp"}], "+", 
         RowBox[{"2", " ", "rm", " ", "rp"}], "+", 
         SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r", "-", "rc"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rm"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "rp"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "32"}], " ", 
          SuperscriptBox["a", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"rm", "-", "rp"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"rc", "+", "rm", "+", 
            RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"]}], "+", 
            SuperscriptBox["rc", "2"], "+", 
            RowBox[{"2", " ", "rc", " ", "rm"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rm", "2"]}], "+", 
            RowBox[{"2", " ", "rc", " ", "rp"}], "+", 
            RowBox[{"2", " ", "rm", " ", "rp"}], "+", 
            SuperscriptBox["rp", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rc", "2"]}], "+", 
            RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
            SuperscriptBox["rm", "2"], "+", 
            RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
            RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rp", "2"]}]}], ")"}]}], "+", 
         RowBox[{"32", " ", 
          SuperscriptBox["a", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"rc", "+", "rm"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"rm", "-", "rp"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"rc", "+", 
            RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"rc", "+", "rm", "+", 
            RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["a", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rc", "2"]}], "+", 
            RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rm", "2"]}], "+", 
            RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
            RowBox[{"5", " ", "rm", " ", "rp"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["rp", "2"]}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"16", " ", 
           SuperscriptBox["a", "3"], " ", "al", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", 
              RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", "rm", "+", 
              RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "u"}], ")"}]}], 
          RowBox[{"1", "+", 
           RowBox[{"al", " ", 
            SuperscriptBox["u", "2"]}]}]]}], ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"8", " ", 
    SuperscriptBox["a", "2"], " ", "al", " ", 
    RowBox[{"(", 
     RowBox[{"r", "-", "rc"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"r", "-", "rm"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"r", "-", "rp"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"rc", "+", 
       RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"rc", "+", "rm", "+", 
       RowBox[{"2", " ", "rp"}]}], ")"}], "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.994235362760497*^9, 3.994733965154469*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"a3d99ede-fe74-417c-94e9-477e6e788240"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Combine", " ", "the", " ", "coefficients", " ", "of", " ", "2", "nd", " ", 
   "order", " ", "derivative", " ", "terms", " ", "wrt", " ", "t", " ", "or", 
   " ", "phi", " ", "into", " ", "an", " ", "inverse", " ", "metric"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9942409190194883`*^9, 3.994240960507349*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"900f5371-807f-4cdd-9e59-20e359331840"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"gInv23", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "Vr23tt"}], ",", 
      RowBox[{"Vr23pt", "/", "2"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Vr23pt", "/", "2"}], ",", 
      RowBox[{"-", "Vr23pp"}]}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"g23", "=", 
  RowBox[{"Inverse", "[", "gInv23", "]"}]}]}], "Input",
 CellLabel->
  "In[101]:=",ExpressionUUID->"746a6ced-b879-4873-a165-f97e1aae6906"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["rc", "2"]}], "+", 
          RowBox[{"5", " ", "rc", " ", "rm"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["rm", "2"]}], "+", 
          RowBox[{"3", " ", "rc", " ", "rp"}], "+", 
          RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
          SuperscriptBox["rp", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["rm", "2"], "-", 
              SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"]}], "+", 
              SuperscriptBox["rc", "2"], "-", 
              RowBox[{"rm", " ", "rp"}], "+", 
              RowBox[{"rc", " ", 
               RowBox[{"(", 
                RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], "2"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rc"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rm"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", 
              RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rc", "2"], "-", 
             SuperscriptBox["rp", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rm", "2"], "-", 
             SuperscriptBox["rp", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             SuperscriptBox["rc", "2"], "-", 
             RowBox[{"rm", " ", "rp"}], "+", 
             RowBox[{"rc", " ", 
              RowBox[{"(", 
               RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"rc", " ", 
              RowBox[{"(", 
               RowBox[{"rm", "-", "rp"}], ")"}]}], "+", 
             RowBox[{"rm", " ", 
              RowBox[{"(", 
               RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", 
              RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["rc", "2"], "-", 
              SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"]}], "+", 
              RowBox[{"rc", " ", 
               RowBox[{"(", 
                RowBox[{"rm", "-", "rp"}], ")"}]}], "+", 
              RowBox[{"rm", " ", 
               RowBox[{"(", 
                RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rc"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rc", "2"], "-", 
             SuperscriptBox["rm", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rp"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", "rm", "+", 
              RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rm", "2"], "-", 
             SuperscriptBox["rp", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             SuperscriptBox["rc", "2"], "-", 
             RowBox[{"rm", " ", "rp"}], "+", 
             RowBox[{"rc", " ", 
              RowBox[{"(", 
               RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"rc", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "rm"}], "+", "rp"}], ")"}]}], "+", 
             RowBox[{"rp", " ", 
              RowBox[{"(", 
               RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rm"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rc", "2"], "-", 
             SuperscriptBox["rm", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rp"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", 
              RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", "rm", "+", 
              RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rc", "2"], "-", 
             SuperscriptBox["rp", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"rc", " ", 
              RowBox[{"(", 
               RowBox[{"rm", "-", "rp"}], ")"}]}], "+", 
             RowBox[{"rm", " ", 
              RowBox[{"(", 
               RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"rc", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "rm"}], "+", "rp"}], ")"}]}], "+", 
             RowBox[{"rp", " ", 
              RowBox[{"(", 
               RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["rc", "2"], "-", 
              SuperscriptBox["rm", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", "rm", "+", 
              RowBox[{"2", " ", "rp"}]}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"]}], "+", 
              RowBox[{"rc", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "rm"}], "+", "rp"}], ")"}]}], "+", 
              RowBox[{"rp", " ", 
               RowBox[{"(", 
                RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], "2"]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rc"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rm"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"rc", "+", 
             RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], ")"}], 
            "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r", "-", "rc"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rm"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rp"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"rm", "-", "rp"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"rc", "+", "rm", "+", 
             RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                SuperscriptBox["rm", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["rc", "2"]}], "+", 
                RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                SuperscriptBox["rm", "2"], "+", 
                RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["rp", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
               ")"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"rc", "+", "rm"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["rc", "2"]}], "+", 
                   RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["rm", "2"]}], "+", 
                   RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                   RowBox[{"5", " ", "rm", " ", "rp"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["rp", "2"]}]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}]}], "-", 
                   RowBox[{"rp", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
             "-", 
             FractionBox[
              RowBox[{"al", " ", 
               RowBox[{"(", 
                RowBox[{"rm", "-", "rp"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}], 
              RowBox[{"1", "+", 
               RowBox[{"al", " ", 
                SuperscriptBox["u", "2"]}]}]]}], ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"al", " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "rc"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "rm"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "rp"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rc", "+", 
           RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rc", "+", "rm", "+", 
           RowBox[{"2", " ", "rp"}]}], ")"}], "2"]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["rc", "2"]}], "+", 
          RowBox[{"5", " ", "rc", " ", "rm"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["rm", "2"]}], "+", 
          RowBox[{"3", " ", "rc", " ", "rp"}], "+", 
          RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
          SuperscriptBox["rp", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"32", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", 
              RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"rc", " ", "rm"}], "+", 
             SuperscriptBox["rm", "2"], "-", 
             RowBox[{"rc", " ", "rp"}], "+", 
             RowBox[{"rm", " ", "rp"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["rc", "2"], "-", 
              SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rc"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rm"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             SuperscriptBox["rc", "2"], "+", 
             RowBox[{"2", " ", "rc", " ", "rm"}], "+", 
             SuperscriptBox["rm", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", 
              RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rc", "2"], "-", 
             SuperscriptBox["rp", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rm", "2"], "-", 
             SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             SuperscriptBox["rc", "2"], "+", 
             RowBox[{"rc", " ", "rm"}], "+", 
             RowBox[{"rc", " ", "rp"}], "-", 
             RowBox[{"rm", " ", "rp"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["rm", "2"], "-", 
              SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rc"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rc", "2"], "-", 
             SuperscriptBox["rm", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rp"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", "rm", "+", 
              RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rm", "2"], "-", 
             SuperscriptBox["rp", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             SuperscriptBox["rc", "2"], "+", 
             RowBox[{"2", " ", "rc", " ", "rp"}], "+", 
             SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["rc", "2"], "-", 
              SuperscriptBox["rm", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", "rm", "+", 
              RowBox[{"2", " ", "rp"}]}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "-", 
             RowBox[{"rc", " ", "rm"}], "+", 
             RowBox[{"rc", " ", "rp"}], "+", 
             RowBox[{"rm", " ", "rp"}], "+", 
             SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rm"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rc", "2"], "-", 
             SuperscriptBox["rm", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rp"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", 
              RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", "rm", "+", 
              RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rc", "2"], "-", 
             SuperscriptBox["rp", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             SuperscriptBox["rm", "2"], "+", 
             RowBox[{"2", " ", "rm", " ", "rp"}], "+", 
             SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
          RowBox[{"64", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rc"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rm"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"rc", "+", 
             RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["rc", "2"], "+", 
             RowBox[{"2", " ", "rc", " ", "rm"}], "+", 
             SuperscriptBox["rm", "2"], "+", 
             RowBox[{"2", " ", "rc", " ", "rp"}], "+", 
             RowBox[{"2", " ", "rm", " ", "rp"}], "+", 
             SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r", "-", "rc"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rm"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rp"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "32"}], " ", 
              SuperscriptBox["a", "5"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"rm", "-", "rp"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"rc", "+", "rm", "+", 
                RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "2"]}], "+", 
                SuperscriptBox["rc", "2"], "+", 
                RowBox[{"2", " ", "rc", " ", "rm"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["rm", "2"]}], "+", 
                RowBox[{"2", " ", "rc", " ", "rp"}], "+", 
                RowBox[{"2", " ", "rm", " ", "rp"}], "+", 
                SuperscriptBox["rp", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["rc", "2"]}], "+", 
                RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                SuperscriptBox["rm", "2"], "+", 
                RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["rp", "2"]}]}], ")"}]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["a", "5"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"rc", "+", "rm"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"rm", "-", "rp"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"rc", "+", "rm", "+", 
                RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["a", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["rc", "2"]}], "+", 
                RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["rm", "2"]}], "+", 
                RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                RowBox[{"5", " ", "rm", " ", "rp"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["rp", "2"]}]}], ")"}]}], "+", 
             FractionBox[
              RowBox[{"16", " ", 
               SuperscriptBox["a", "3"], " ", "al", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", 
                  RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "u"}], ")"}]}], 
              RowBox[{"1", "+", 
               RowBox[{"al", " ", 
                SuperscriptBox["u", "2"]}]}]]}], ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"16", " ", 
        SuperscriptBox["a", "2"], " ", "al", " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "rc"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "rm"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "rp"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rc", "+", 
           RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rc", "+", "rm", "+", 
           RowBox[{"2", " ", "rp"}]}], ")"}], "2"]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["rc", "2"]}], "+", 
          RowBox[{"5", " ", "rc", " ", "rm"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["rm", "2"]}], "+", 
          RowBox[{"3", " ", "rc", " ", "rp"}], "+", 
          RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
          SuperscriptBox["rp", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"32", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", 
              RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"rc", " ", "rm"}], "+", 
             SuperscriptBox["rm", "2"], "-", 
             RowBox[{"rc", " ", "rp"}], "+", 
             RowBox[{"rm", " ", "rp"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["rc", "2"], "-", 
              SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rc"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rm"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             SuperscriptBox["rc", "2"], "+", 
             RowBox[{"2", " ", "rc", " ", "rm"}], "+", 
             SuperscriptBox["rm", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", 
              RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rc", "2"], "-", 
             SuperscriptBox["rp", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rm", "2"], "-", 
             SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             SuperscriptBox["rc", "2"], "+", 
             RowBox[{"rc", " ", "rm"}], "+", 
             RowBox[{"rc", " ", "rp"}], "-", 
             RowBox[{"rm", " ", "rp"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["rm", "2"], "-", 
              SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rc"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rc", "2"], "-", 
             SuperscriptBox["rm", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rp"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", "rm", "+", 
              RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rm", "2"], "-", 
             SuperscriptBox["rp", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             SuperscriptBox["rc", "2"], "+", 
             RowBox[{"2", " ", "rc", " ", "rp"}], "+", 
             SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["rc", "2"], "-", 
              SuperscriptBox["rm", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", "rm", "+", 
              RowBox[{"2", " ", "rp"}]}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "-", 
             RowBox[{"rc", " ", "rm"}], "+", 
             RowBox[{"rc", " ", "rp"}], "+", 
             RowBox[{"rm", " ", "rp"}], "+", 
             SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rm"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rc", "2"], "-", 
             SuperscriptBox["rm", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rp"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", 
              RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", "rm", "+", 
              RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rc", "2"], "-", 
             SuperscriptBox["rp", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             SuperscriptBox["rm", "2"], "+", 
             RowBox[{"2", " ", "rm", " ", "rp"}], "+", 
             SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
          RowBox[{"64", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rc"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rm"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"rc", "+", 
             RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["rc", "2"], "+", 
             RowBox[{"2", " ", "rc", " ", "rm"}], "+", 
             SuperscriptBox["rm", "2"], "+", 
             RowBox[{"2", " ", "rc", " ", "rp"}], "+", 
             RowBox[{"2", " ", "rm", " ", "rp"}], "+", 
             SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r", "-", "rc"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rm"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rp"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "32"}], " ", 
              SuperscriptBox["a", "5"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"rm", "-", "rp"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"rc", "+", "rm", "+", 
                RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "2"]}], "+", 
                SuperscriptBox["rc", "2"], "+", 
                RowBox[{"2", " ", "rc", " ", "rm"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["rm", "2"]}], "+", 
                RowBox[{"2", " ", "rc", " ", "rp"}], "+", 
                RowBox[{"2", " ", "rm", " ", "rp"}], "+", 
                SuperscriptBox["rp", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["rc", "2"]}], "+", 
                RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                SuperscriptBox["rm", "2"], "+", 
                RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["rp", "2"]}]}], ")"}]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["a", "5"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"rc", "+", "rm"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"rm", "-", "rp"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"rc", "+", "rm", "+", 
                RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["a", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["rc", "2"]}], "+", 
                RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["rm", "2"]}], "+", 
                RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                RowBox[{"5", " ", "rm", " ", "rp"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["rp", "2"]}]}], ")"}]}], "+", 
             FractionBox[
              RowBox[{"16", " ", 
               SuperscriptBox["a", "3"], " ", "al", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", 
                  RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "u"}], ")"}]}], 
              RowBox[{"1", "+", 
               RowBox[{"al", " ", 
                SuperscriptBox["u", "2"]}]}]]}], ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"16", " ", 
        SuperscriptBox["a", "2"], " ", "al", " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "rc"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "rm"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "rp"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rc", "+", 
           RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rc", "+", "rm", "+", 
           RowBox[{"2", " ", "rp"}]}], ")"}], "2"]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "al"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["rc", "2"]}], "+", 
          RowBox[{"5", " ", "rc", " ", "rm"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["rm", "2"]}], "+", 
          RowBox[{"3", " ", "rc", " ", "rp"}], "+", 
          RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
          SuperscriptBox["rp", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "al"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rc"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rm"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"rc", "+", 
             RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "al"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["rc", "2"], "-", 
              SuperscriptBox["rm", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", "rm", "+", 
              RowBox[{"2", " ", "rp"}]}], ")"}], "4"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "al"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rm"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rc", "2"], "-", 
             SuperscriptBox["rm", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rp"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", 
              RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", "rm", "+", 
              RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rc", "2"], "-", 
             SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "al"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", 
              RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["rc", "2"], "-", 
              SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "al"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rc"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rc", "2"], "-", 
             SuperscriptBox["rm", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rp"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "2"], " ",
            
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", "rm", "+", 
              RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rm", "2"], "-", 
             SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "al"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rc"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rm"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", 
              RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rc", "2"], "-", 
             SuperscriptBox["rp", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rm", "2"], "-", 
             SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "al"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["rm", "2"], "-", 
              SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r", "-", "rc"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rm"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rp"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"rm", "-", "rp"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"rc", "+", "rm", "+", 
             RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "al"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"rc", "+", "rm"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "al"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["rc", "2"]}], "+", 
                RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                SuperscriptBox["rm", "2"], "+", 
                RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["rp", "2"]}]}], ")"}]}], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox["al", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"rm", "-", "rp"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"]}], 
              RowBox[{"1", "+", 
               RowBox[{"al", " ", 
                SuperscriptBox["u", "2"]}]}]]}], ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"al", " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "rc"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "rm"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "rp"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rc", "+", 
           RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rc", "+", "rm", "+", 
           RowBox[{"2", " ", "rp"}]}], ")"}], "2"]}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9942362772798653`*^9, 3.9947339651794147`*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"69755f99-78bd-4207-b0e1-93cada1847ed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "al"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["rc", "2"]}], "+", 
          RowBox[{"5", " ", "rc", " ", "rm"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["rm", "2"]}], "+", 
          RowBox[{"3", " ", "rc", " ", "rp"}], "+", 
          RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
          SuperscriptBox["rp", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "al"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rc"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rm"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"rc", "+", 
             RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "al"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["rc", "2"], "-", 
              SuperscriptBox["rm", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", "rm", "+", 
              RowBox[{"2", " ", "rp"}]}], ")"}], "4"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "al"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rm"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rc", "2"], "-", 
             SuperscriptBox["rm", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rp"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", 
              RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", "rm", "+", 
              RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rc", "2"], "-", 
             SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "al"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", 
              RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["rc", "2"], "-", 
              SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "al"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rc"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rc", "2"], "-", 
             SuperscriptBox["rm", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rp"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", "rm", "+", 
              RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rm", "2"], "-", 
             SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "al"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rc"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rm"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", 
              RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rc", "2"], "-", 
             SuperscriptBox["rp", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rm", "2"], "-", 
             SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "al"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["rm", "2"], "-", 
              SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r", "-", "rc"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rm"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rp"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"rm", "-", "rp"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"rc", "+", "rm", "+", 
             RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "al"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"rc", "+", "rm"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "al"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["rc", "2"]}], "+", 
                RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                SuperscriptBox["rm", "2"], "+", 
                RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["rp", "2"]}]}], ")"}]}], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox["al", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"rm", "-", "rp"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"]}], 
              RowBox[{"1", "+", 
               RowBox[{"al", " ", 
                SuperscriptBox["u", "2"]}]}]]}], ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"al", " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "rc"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "rm"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "rp"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rc", "+", 
           RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rc", "+", "rm", "+", 
           RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["rc", "2"]}], "+", 
                  RowBox[{"5", " ", "rc", " ", "rm"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rm", "2"]}], "+", 
                  RowBox[{"3", " ", "rc", " ", "rp"}], "+", 
                  RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                  SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"32", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    RowBox[{"rc", " ", "rm"}], "+", 
                    SuperscriptBox["rm", "2"], "-", 
                    RowBox[{"rc", " ", "rp"}], "+", 
                    RowBox[{"rm", " ", "rp"}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "-", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    SuperscriptBox["rc", "2"], "+", 
                    RowBox[{"2", " ", "rc", " ", "rm"}], "+", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                    "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                    "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    SuperscriptBox["rc", "2"], "+", 
                    RowBox[{"rc", " ", "rm"}], "+", 
                    RowBox[{"rc", " ", "rp"}], "-", 
                    RowBox[{"rm", " ", "rp"}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                    "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    SuperscriptBox["rc", "2"], "+", 
                    RowBox[{"2", " ", "rc", " ", "rp"}], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rm", "2"]}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "-", 
                    RowBox[{"rc", " ", "rm"}], "+", 
                    RowBox[{"rc", " ", "rp"}], "+", 
                    RowBox[{"rm", " ", "rp"}], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    SuperscriptBox["rm", "2"], "+", 
                    RowBox[{"2", " ", "rm", " ", "rp"}], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
                  RowBox[{"64", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"], "+", 
                    RowBox[{"2", " ", "rc", " ", "rm"}], "+", 
                    SuperscriptBox["rm", "2"], "+", 
                    RowBox[{"2", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"2", " ", "rm", " ", "rp"}], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "32"}], " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    SuperscriptBox["rc", "2"], "+", 
                    RowBox[{"2", " ", "rc", " ", "rm"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rm", "2"]}], "+", 
                    RowBox[{"2", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"2", " ", "rm", " ", "rp"}], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["rc", "2"]}], "+", 
                    RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                    SuperscriptBox["rm", "2"], "+", 
                    RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rp", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rc", "2"]}], "+", 
                    RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rm", "2"]}], "+", 
                    RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"5", " ", "rm", " ", "rp"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rp", "2"]}]}], ")"}]}], "+", 
                    FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox["a", "3"], " ", "al", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                    "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "u"}], ")"}]}], 
                    RowBox[{"1", "+", 
                    RowBox[{"al", " ", 
                    SuperscriptBox["u", "2"]}]}]]}], ")"}]}]}], ")"}], "2"]}],
               ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"256", " ", 
               SuperscriptBox["a", "4"], " ", 
               SuperscriptBox["al", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rm"}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rp"}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rm", "-", "rp"}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], "2"], 
               " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", 
                  RowBox[{"2", " ", "rp"}]}], ")"}], "4"]}], ")"}]}], ")"}]}],
           "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "al"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["rc", "2"]}], "+", 
                RowBox[{"5", " ", "rc", " ", "rm"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["rm", "2"]}], "+", 
                RowBox[{"3", " ", "rc", " ", "rp"}], "+", 
                RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["a", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "al"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rc"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rm"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["a", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "al"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["rc", "2"], "-", 
                   SuperscriptBox["rm", "2"]}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", "rm", "+", 
                   RowBox[{"2", " ", "rp"}]}], ")"}], "4"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["a", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "al"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rm"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rc", "2"], "-", 
                  SuperscriptBox["rm", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rp"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", 
                   RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", "rm", "+", 
                   RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rc", "2"], "-", 
                  SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["a", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "al"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", 
                   RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["rc", "2"], "-", 
                   SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["a", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "al"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rc"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rc", "2"], "-", 
                  SuperscriptBox["rm", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rp"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", "rm", "+", 
                   RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rm", "2"], "-", 
                  SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["a", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "al"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rc"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rm"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", 
                   RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rc", "2"], "-", 
                  SuperscriptBox["rp", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rm", "2"], "-", 
                  SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["a", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "al"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                 "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["rm", "2"], "-", 
                   SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"r", "-", "rc"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rm"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rp"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", 
                  RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "8"}], " ", 
                   SuperscriptBox["a", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"rc", "+", "rm"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["a", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["rc", "2"]}], "+", 
                    RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                    SuperscriptBox["rm", "2"], "+", 
                    RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rp", "2"]}]}], ")"}]}], "+", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["al", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                    "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"]}], 
                   RowBox[{"1", "+", 
                    RowBox[{"al", " ", 
                    SuperscriptBox["u", "2"]}]}]]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                 "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["rm", "2"], "-", 
                   SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                   SuperscriptBox["rc", "2"], "-", 
                   RowBox[{"rm", " ", "rp"}], "+", 
                   RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], "2"]}], "-", 
               
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rc"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rm"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", 
                   RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rc", "2"], "-", 
                  SuperscriptBox["rp", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rm", "2"], "-", 
                  SuperscriptBox["rp", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"]}], "+", 
                  SuperscriptBox["rc", "2"], "-", 
                  RowBox[{"rm", " ", "rp"}], "+", 
                  RowBox[{"rc", " ", 
                   RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"]}], "+", 
                  RowBox[{"rc", " ", 
                   RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}]}], "+", 
                  RowBox[{"rm", " ", 
                   RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", 
                   RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["rc", "2"], "-", 
                   SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                   RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}]}], "+", 
                   RowBox[{"rm", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], "2"]}], "+", 
               
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rc"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rc", "2"], "-", 
                  SuperscriptBox["rm", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rp"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", "rm", "+", 
                   RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rm", "2"], "-", 
                  SuperscriptBox["rp", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"]}], "+", 
                  SuperscriptBox["rc", "2"], "-", 
                  RowBox[{"rm", " ", "rp"}], "+", 
                  RowBox[{"rc", " ", 
                   RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"]}], "+", 
                  RowBox[{"rc", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}]}], "+", 
                  RowBox[{"rp", " ", 
                   RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rm"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rc", "2"], "-", 
                  SuperscriptBox["rm", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rp"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", 
                   RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", "rm", "+", 
                   RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rc", "2"], "-", 
                  SuperscriptBox["rp", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"]}], "+", 
                  RowBox[{"rc", " ", 
                   RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}]}], "+", 
                  RowBox[{"rm", " ", 
                   RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"]}], "+", 
                  RowBox[{"rc", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}]}], "+", 
                  RowBox[{"rp", " ", 
                   RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["rc", "2"], "-", 
                   SuperscriptBox["rm", "2"]}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", "rm", "+", 
                   RowBox[{"2", " ", "rp"}]}], ")"}], "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                   RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}]}], "+", 
                   RowBox[{"rp", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], "2"]}], "-", 
               
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rc"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rm"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                  ")"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"r", "-", "rc"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rm"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rp"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", 
                  RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["rc", "2"]}], "+", 
                    RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                    SuperscriptBox["rm", "2"], "+", 
                    RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rp", "2"]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}]}], "-", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"rc", "+", "rm"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["rc", "2"]}], "+", 
                    RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rm", "2"]}], "+", 
                    RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"5", " ", "rm", " ", "rp"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rp", "2"]}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}]}], "-", 
                    RowBox[{"rp", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
                  "-", 
                  FractionBox[
                   RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                    "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["u", "2"]}], ")"}]}], 
                   RowBox[{"1", "+", 
                    RowBox[{"al", " ", 
                    SuperscriptBox["u", "2"]}]}]]}], ")"}]}]}], ")"}]}], 
            ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["al", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "-", "rm"}], ")"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "-", "rp"}], ")"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rm", "-", "rp"}], ")"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "6"],
              " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "6"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", "rm", "+", 
                RowBox[{"2", " ", "rp"}]}], ")"}], "4"]}], ")"}]}]}], ")"}]}],
        ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rc", "2"]}], "+", 
            RowBox[{"5", " ", "rc", " ", "rm"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rm", "2"]}], "+", 
            RowBox[{"3", " ", "rc", " ", "rp"}], "+", 
            RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
            SuperscriptBox["rp", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"32", " ", 
             SuperscriptBox["a", "5"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}], "+", 
               RowBox[{"rc", " ", "rm"}], "+", 
               SuperscriptBox["rm", "2"], "-", 
               RowBox[{"rc", " ", "rp"}], "+", 
               RowBox[{"rm", " ", "rp"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["rc", "2"], "-", 
                SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["a", "5"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rc"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rm"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["a", "2"]}], "+", 
               SuperscriptBox["rc", "2"], "+", 
               RowBox[{"2", " ", "rc", " ", "rm"}], "+", 
               SuperscriptBox["rm", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "2"],
              " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rc", "2"], "-", 
               SuperscriptBox["rp", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rm", "2"], "-", 
               SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["a", "5"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "4"],
              " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}], "+", 
               SuperscriptBox["rc", "2"], "+", 
               RowBox[{"rc", " ", "rm"}], "+", 
               RowBox[{"rc", " ", "rp"}], "-", 
               RowBox[{"rm", " ", "rp"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["rm", "2"], "-", 
                SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["a", "5"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rc"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rc", "2"], "-", 
               SuperscriptBox["rm", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rp"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "2"],
              " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", "rm", "+", 
                RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rm", "2"], "-", 
               SuperscriptBox["rp", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["a", "2"]}], "+", 
               SuperscriptBox["rc", "2"], "+", 
               RowBox[{"2", " ", "rc", " ", "rp"}], "+", 
               SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["a", "5"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["rc", "2"], "-", 
                SuperscriptBox["rm", "2"]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", "rm", "+", 
                RowBox[{"2", " ", "rp"}]}], ")"}], "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"rc", " ", "rm"}], "+", 
               RowBox[{"rc", " ", "rp"}], "+", 
               RowBox[{"rm", " ", "rp"}], "+", 
               SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["a", "5"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rm"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rc", "2"], "-", 
               SuperscriptBox["rm", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rp"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", "rm", "+", 
                RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rc", "2"], "-", 
               SuperscriptBox["rp", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["a", "2"]}], "+", 
               SuperscriptBox["rm", "2"], "+", 
               RowBox[{"2", " ", "rm", " ", "rp"}], "+", 
               SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["a", "5"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rc"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rm"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"rc", "+", 
               RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["rc", "2"], "+", 
               RowBox[{"2", " ", "rc", " ", "rm"}], "+", 
               SuperscriptBox["rm", "2"], "+", 
               RowBox[{"2", " ", "rc", " ", "rp"}], "+", 
               RowBox[{"2", " ", "rm", " ", "rp"}], "+", 
               SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "-", "rc"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rm"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rp"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "32"}], " ", 
                SuperscriptBox["a", "5"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", 
                  RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"]}], "+", 
                  SuperscriptBox["rc", "2"], "+", 
                  RowBox[{"2", " ", "rc", " ", "rm"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rm", "2"]}], "+", 
                  RowBox[{"2", " ", "rc", " ", "rp"}], "+", 
                  RowBox[{"2", " ", "rm", " ", "rp"}], "+", 
                  SuperscriptBox["rp", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["rc", "2"]}], "+", 
                  RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                  SuperscriptBox["rm", "2"], "+", 
                  RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                  RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rp", "2"]}]}], ")"}]}], "+", 
               RowBox[{"32", " ", 
                SuperscriptBox["a", "5"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", 
                  RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["a", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rc", "2"]}], "+", 
                  RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rm", "2"]}], "+", 
                  RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                  RowBox[{"5", " ", "rm", " ", "rp"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["rp", "2"]}]}], ")"}]}], "+", 
               FractionBox[
                RowBox[{"16", " ", 
                 SuperscriptBox["a", "3"], " ", "al", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                  "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "u"}], ")"}]}], 
                RowBox[{"1", "+", 
                 RowBox[{"al", " ", 
                  SuperscriptBox["u", "2"]}]}]]}], ")"}]}]}], ")"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"16", " ", 
          SuperscriptBox["a", "2"], " ", "al", " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rc"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rm"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rp"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"rc", "+", 
             RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"rc", "+", "rm", "+", 
             RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["rc", "2"]}], "+", 
                    RowBox[{"5", " ", "rc", " ", "rm"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rm", "2"]}], "+", 
                    RowBox[{"3", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"32", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    RowBox[{"rc", " ", "rm"}], "+", 
                    SuperscriptBox["rm", "2"], "-", 
                    RowBox[{"rc", " ", "rp"}], "+", 
                    RowBox[{"rm", " ", "rp"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    SuperscriptBox["rc", "2"], "+", 
                    RowBox[{"2", " ", "rc", " ", "rm"}], "+", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                    "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                    "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    SuperscriptBox["rc", "2"], "+", 
                    RowBox[{"rc", " ", "rm"}], "+", 
                    RowBox[{"rc", " ", "rp"}], "-", 
                    RowBox[{"rm", " ", "rp"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                    "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    SuperscriptBox["rc", "2"], "+", 
                    RowBox[{"2", " ", "rc", " ", "rp"}], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rm", "2"]}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "-", 
                    RowBox[{"rc", " ", "rm"}], "+", 
                    RowBox[{"rc", " ", "rp"}], "+", 
                    RowBox[{"rm", " ", "rp"}], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    SuperscriptBox["rm", "2"], "+", 
                    RowBox[{"2", " ", "rm", " ", "rp"}], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"], "+", 
                    RowBox[{"2", " ", "rc", " ", "rm"}], "+", 
                    SuperscriptBox["rm", "2"], "+", 
                    RowBox[{"2", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"2", " ", "rm", " ", "rp"}], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "32"}], " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    SuperscriptBox["rc", "2"], "+", 
                    RowBox[{"2", " ", "rc", " ", "rm"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rm", "2"]}], "+", 
                    RowBox[{"2", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"2", " ", "rm", " ", "rp"}], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["rc", "2"]}], "+", 
                    RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                    SuperscriptBox["rm", "2"], "+", 
                    RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rp", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rc", "2"]}], "+", 
                    RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rm", "2"]}], "+", 
                    RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"5", " ", "rm", " ", "rp"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rp", "2"]}]}], ")"}]}], "+", 
                    FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox["a", "3"], " ", "al", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                    "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "u"}], ")"}]}], 
                    RowBox[{"1", "+", 
                    RowBox[{"al", " ", 
                    SuperscriptBox["u", "2"]}]}]]}], ")"}]}]}], ")"}], "2"]}],
                 ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"256", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["al", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rm"}], ")"}], "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], 
                  "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                  "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "4"]}], ")"}]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "al"}], ")"}], "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["rc", "2"]}], "+", 
                  RowBox[{"5", " ", "rc", " ", "rm"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rm", "2"]}], "+", 
                  RowBox[{"3", " ", "rc", " ", "rp"}], "+", 
                  RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                  SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox["a", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rc"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rm"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rm", "2"]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "4"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rm"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rp"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rc"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rp"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                   "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rc"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rm"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                   "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                   "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rc"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rm"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rp"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["rc", "2"]}], "+", 
                    RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                    SuperscriptBox["rm", "2"], "+", 
                    RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rp", "2"]}]}], ")"}]}], "+", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["al", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                    "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"]}], 
                    RowBox[{"1", "+", 
                    RowBox[{"al", " ", 
                    SuperscriptBox["u", "2"]}]}]]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                   "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    SuperscriptBox["rc", "2"], "-", 
                    RowBox[{"rm", " ", "rp"}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], "2"]}], "-", 
                 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rc"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rm"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                   "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    SuperscriptBox["rc", "2"], "-", 
                    RowBox[{"rm", " ", "rp"}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}]}], "+", 
                    RowBox[{"rm", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}]}], "+", 
                    RowBox[{"rm", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], "2"]}], "+", 
                 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rc"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rp"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                   "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    SuperscriptBox["rc", "2"], "-", 
                    RowBox[{"rm", " ", "rp"}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}]}], "+", 
                    RowBox[{"rp", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rm"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rp"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}]}], "+", 
                    RowBox[{"rm", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}]}], "+", 
                    RowBox[{"rp", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rm", "2"]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}]}], "+", 
                    RowBox[{"rp", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], "2"]}], "-", 
                 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rc"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rm"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rc"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rm"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rp"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["rc", "2"]}], "+", 
                    RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                    SuperscriptBox["rm", "2"], "+", 
                    RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rp", "2"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["rc", "2"]}], "+", 
                    RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rm", "2"]}], "+", 
                    RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"5", " ", "rm", " ", "rp"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rp", "2"]}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}]}], "-", 
                    RowBox[{"rp", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
                    "-", 
                    FractionBox[
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                    "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["u", "2"]}], ")"}]}], 
                    RowBox[{"1", "+", 
                    RowBox[{"al", " ", 
                    SuperscriptBox["u", "2"]}]}]]}], ")"}]}]}], ")"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["al", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rm"}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rp"}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rm", "-", "rp"}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], "2"], 
               " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", 
                  RowBox[{"2", " ", "rp"}]}], ")"}], "4"]}], ")"}]}]}], 
           ")"}]}], ")"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rc", "2"]}], "+", 
            RowBox[{"5", " ", "rc", " ", "rm"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rm", "2"]}], "+", 
            RowBox[{"3", " ", "rc", " ", "rp"}], "+", 
            RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
            SuperscriptBox["rp", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"32", " ", 
             SuperscriptBox["a", "5"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}], "+", 
               RowBox[{"rc", " ", "rm"}], "+", 
               SuperscriptBox["rm", "2"], "-", 
               RowBox[{"rc", " ", "rp"}], "+", 
               RowBox[{"rm", " ", "rp"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["rc", "2"], "-", 
                SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["a", "5"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rc"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rm"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["a", "2"]}], "+", 
               SuperscriptBox["rc", "2"], "+", 
               RowBox[{"2", " ", "rc", " ", "rm"}], "+", 
               SuperscriptBox["rm", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "2"],
              " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rc", "2"], "-", 
               SuperscriptBox["rp", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rm", "2"], "-", 
               SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["a", "5"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "4"],
              " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}], "+", 
               SuperscriptBox["rc", "2"], "+", 
               RowBox[{"rc", " ", "rm"}], "+", 
               RowBox[{"rc", " ", "rp"}], "-", 
               RowBox[{"rm", " ", "rp"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["rm", "2"], "-", 
                SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["a", "5"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rc"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rc", "2"], "-", 
               SuperscriptBox["rm", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rp"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "2"],
              " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", "rm", "+", 
                RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rm", "2"], "-", 
               SuperscriptBox["rp", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["a", "2"]}], "+", 
               SuperscriptBox["rc", "2"], "+", 
               RowBox[{"2", " ", "rc", " ", "rp"}], "+", 
               SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["a", "5"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["rc", "2"], "-", 
                SuperscriptBox["rm", "2"]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", "rm", "+", 
                RowBox[{"2", " ", "rp"}]}], ")"}], "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"rc", " ", "rm"}], "+", 
               RowBox[{"rc", " ", "rp"}], "+", 
               RowBox[{"rm", " ", "rp"}], "+", 
               SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["a", "5"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rm"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rc", "2"], "-", 
               SuperscriptBox["rm", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rp"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", "rm", "+", 
                RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rc", "2"], "-", 
               SuperscriptBox["rp", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["a", "2"]}], "+", 
               SuperscriptBox["rm", "2"], "+", 
               RowBox[{"2", " ", "rm", " ", "rp"}], "+", 
               SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["a", "5"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rc"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rm"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"rc", "+", 
               RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["rc", "2"], "+", 
               RowBox[{"2", " ", "rc", " ", "rm"}], "+", 
               SuperscriptBox["rm", "2"], "+", 
               RowBox[{"2", " ", "rc", " ", "rp"}], "+", 
               RowBox[{"2", " ", "rm", " ", "rp"}], "+", 
               SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "-", "rc"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rm"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", "rp"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "32"}], " ", 
                SuperscriptBox["a", "5"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", 
                  RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"]}], "+", 
                  SuperscriptBox["rc", "2"], "+", 
                  RowBox[{"2", " ", "rc", " ", "rm"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rm", "2"]}], "+", 
                  RowBox[{"2", " ", "rc", " ", "rp"}], "+", 
                  RowBox[{"2", " ", "rm", " ", "rp"}], "+", 
                  SuperscriptBox["rp", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["rc", "2"]}], "+", 
                  RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                  SuperscriptBox["rm", "2"], "+", 
                  RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                  RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rp", "2"]}]}], ")"}]}], "+", 
               RowBox[{"32", " ", 
                SuperscriptBox["a", "5"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", 
                  RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["a", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rc", "2"]}], "+", 
                  RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rm", "2"]}], "+", 
                  RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                  RowBox[{"5", " ", "rm", " ", "rp"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["rp", "2"]}]}], ")"}]}], "+", 
               FractionBox[
                RowBox[{"16", " ", 
                 SuperscriptBox["a", "3"], " ", "al", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                  "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "u"}], ")"}]}], 
                RowBox[{"1", "+", 
                 RowBox[{"al", " ", 
                  SuperscriptBox["u", "2"]}]}]]}], ")"}]}]}], ")"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"16", " ", 
          SuperscriptBox["a", "2"], " ", "al", " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rc"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rm"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "rp"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"rc", "+", 
             RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"rc", "+", "rm", "+", 
             RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["rc", "2"]}], "+", 
                    RowBox[{"5", " ", "rc", " ", "rm"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rm", "2"]}], "+", 
                    RowBox[{"3", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"32", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    RowBox[{"rc", " ", "rm"}], "+", 
                    SuperscriptBox["rm", "2"], "-", 
                    RowBox[{"rc", " ", "rp"}], "+", 
                    RowBox[{"rm", " ", "rp"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    SuperscriptBox["rc", "2"], "+", 
                    RowBox[{"2", " ", "rc", " ", "rm"}], "+", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                    "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                    "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    SuperscriptBox["rc", "2"], "+", 
                    RowBox[{"rc", " ", "rm"}], "+", 
                    RowBox[{"rc", " ", "rp"}], "-", 
                    RowBox[{"rm", " ", "rp"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                    "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    SuperscriptBox["rc", "2"], "+", 
                    RowBox[{"2", " ", "rc", " ", "rp"}], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rm", "2"]}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "-", 
                    RowBox[{"rc", " ", "rm"}], "+", 
                    RowBox[{"rc", " ", "rp"}], "+", 
                    RowBox[{"rm", " ", "rp"}], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    SuperscriptBox["rm", "2"], "+", 
                    RowBox[{"2", " ", "rm", " ", "rp"}], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"], "+", 
                    RowBox[{"2", " ", "rc", " ", "rm"}], "+", 
                    SuperscriptBox["rm", "2"], "+", 
                    RowBox[{"2", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"2", " ", "rm", " ", "rp"}], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "32"}], " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    SuperscriptBox["rc", "2"], "+", 
                    RowBox[{"2", " ", "rc", " ", "rm"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rm", "2"]}], "+", 
                    RowBox[{"2", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"2", " ", "rm", " ", "rp"}], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["rc", "2"]}], "+", 
                    RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                    SuperscriptBox["rm", "2"], "+", 
                    RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rp", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rc", "2"]}], "+", 
                    RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rm", "2"]}], "+", 
                    RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"5", " ", "rm", " ", "rp"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rp", "2"]}]}], ")"}]}], "+", 
                    FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox["a", "3"], " ", "al", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                    "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "u"}], ")"}]}], 
                    RowBox[{"1", "+", 
                    RowBox[{"al", " ", 
                    SuperscriptBox["u", "2"]}]}]]}], ")"}]}]}], ")"}], "2"]}],
                 ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"256", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["al", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rm"}], ")"}], "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"rc", "-", "rp"}], ")"}], "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], 
                  "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                  "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "4"]}], ")"}]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "al"}], ")"}], "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["rc", "2"]}], "+", 
                  RowBox[{"5", " ", "rc", " ", "rm"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rm", "2"]}], "+", 
                  RowBox[{"3", " ", "rc", " ", "rp"}], "+", 
                  RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                  SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox["a", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rc"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rm"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rm", "2"]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "4"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rm"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rp"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rc"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rp"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                   "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rc"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rm"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                   "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "al"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                   "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rc"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rm"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rp"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["rc", "2"]}], "+", 
                    RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                    SuperscriptBox["rm", "2"], "+", 
                    RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rp", "2"]}]}], ")"}]}], "+", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["al", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                    "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"]}], 
                    RowBox[{"1", "+", 
                    RowBox[{"al", " ", 
                    SuperscriptBox["u", "2"]}]}]]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                   "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    SuperscriptBox["rc", "2"], "-", 
                    RowBox[{"rm", " ", "rp"}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], "2"]}], "-", 
                 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rc"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rm"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                   "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    SuperscriptBox["rc", "2"], "-", 
                    RowBox[{"rm", " ", "rp"}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}]}], "+", 
                    RowBox[{"rm", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}]}], "+", 
                    RowBox[{"rm", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], "2"]}], "+", 
                 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rc"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rp"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                   "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    SuperscriptBox["rc", "2"], "-", 
                    RowBox[{"rm", " ", "rp"}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}]}], "+", 
                    RowBox[{"rp", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rm"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rp"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}]}], "+", 
                    RowBox[{"rm", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}]}], "+", 
                    RowBox[{"rp", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rm", "2"]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}]}], "+", 
                    RowBox[{"rp", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], "2"]}], "-", 
                 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rc"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rm"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}], "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rc"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rm"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "rp"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["rc", "2"]}], "+", 
                    RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                    SuperscriptBox["rm", "2"], "+", 
                    RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rp", "2"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["rc", "2"]}], "+", 
                    RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rm", "2"]}], "+", 
                    RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"5", " ", "rm", " ", "rp"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rp", "2"]}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}]}], "-", 
                    RowBox[{"rp", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
                    "-", 
                    FractionBox[
                    RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                    "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["u", "2"]}], ")"}]}], 
                    RowBox[{"1", "+", 
                    RowBox[{"al", " ", 
                    SuperscriptBox["u", "2"]}]}]]}], ")"}]}]}], ")"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["al", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rm"}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rp"}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rm", "-", "rp"}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], "2"], 
               " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", 
                  RowBox[{"2", " ", "rp"}]}], ")"}], "4"]}], ")"}]}]}], 
           ")"}]}], ")"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["rc", "2"]}], "+", 
          RowBox[{"5", " ", "rc", " ", "rm"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["rm", "2"]}], "+", 
          RowBox[{"3", " ", "rc", " ", "rp"}], "+", 
          RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
          SuperscriptBox["rp", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["rm", "2"], "-", 
              SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"]}], "+", 
              SuperscriptBox["rc", "2"], "-", 
              RowBox[{"rm", " ", "rp"}], "+", 
              RowBox[{"rc", " ", 
               RowBox[{"(", 
                RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], "2"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rc"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rm"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", 
              RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rc", "2"], "-", 
             SuperscriptBox["rp", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rm", "2"], "-", 
             SuperscriptBox["rp", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             SuperscriptBox["rc", "2"], "-", 
             RowBox[{"rm", " ", "rp"}], "+", 
             RowBox[{"rc", " ", 
              RowBox[{"(", 
               RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"rc", " ", 
              RowBox[{"(", 
               RowBox[{"rm", "-", "rp"}], ")"}]}], "+", 
             RowBox[{"rm", " ", 
              RowBox[{"(", 
               RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", 
              RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["rc", "2"], "-", 
              SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"]}], "+", 
              RowBox[{"rc", " ", 
               RowBox[{"(", 
                RowBox[{"rm", "-", "rp"}], ")"}]}], "+", 
              RowBox[{"rm", " ", 
               RowBox[{"(", 
                RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rc"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rc", "2"], "-", 
             SuperscriptBox["rm", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rp"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", "rm", "+", 
              RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rm", "2"], "-", 
             SuperscriptBox["rp", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             SuperscriptBox["rc", "2"], "-", 
             RowBox[{"rm", " ", "rp"}], "+", 
             RowBox[{"rc", " ", 
              RowBox[{"(", 
               RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"rc", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "rm"}], "+", "rp"}], ")"}]}], "+", 
             RowBox[{"rp", " ", 
              RowBox[{"(", 
               RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rm"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rc", "2"], "-", 
             SuperscriptBox["rm", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rp"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", 
              RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", "rm", "+", 
              RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rc", "2"], "-", 
             SuperscriptBox["rp", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"rc", " ", 
              RowBox[{"(", 
               RowBox[{"rm", "-", "rp"}], ")"}]}], "+", 
             RowBox[{"rm", " ", 
              RowBox[{"(", 
               RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"rc", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "rm"}], "+", "rp"}], ")"}]}], "+", 
             RowBox[{"rp", " ", 
              RowBox[{"(", 
               RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["rc", "2"], "-", 
              SuperscriptBox["rm", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", "rm", "+", 
              RowBox[{"2", " ", "rp"}]}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"]}], "+", 
              RowBox[{"rc", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "rm"}], "+", "rp"}], ")"}]}], "+", 
              RowBox[{"rp", " ", 
               RowBox[{"(", 
                RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], "2"]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rc"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rm"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"rc", "+", 
             RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], ")"}], 
            "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r", "-", "rc"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rm"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", "rp"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"rm", "-", "rp"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"rc", "+", "rm", "+", 
             RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                SuperscriptBox["rm", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["rc", "2"]}], "+", 
                RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                SuperscriptBox["rm", "2"], "+", 
                RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["rp", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
               ")"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"rc", "+", "rm"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["rc", "2"]}], "+", 
                   RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["rm", "2"]}], "+", 
                   RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                   RowBox[{"5", " ", "rm", " ", "rp"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["rp", "2"]}]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}]}], "-", 
                   RowBox[{"rp", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
             "-", 
             FractionBox[
              RowBox[{"al", " ", 
               RowBox[{"(", 
                RowBox[{"rm", "-", "rp"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"rc", "+", "rm", "+", 
                 RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}], 
              RowBox[{"1", "+", 
               RowBox[{"al", " ", 
                SuperscriptBox["u", "2"]}]}]]}], ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"al", " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "rc"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "rm"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "rp"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rc", "+", 
           RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"rc", "+", "rm", "+", 
           RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["rc", "2"]}], "+", 
                  RowBox[{"5", " ", "rc", " ", "rm"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rm", "2"]}], "+", 
                  RowBox[{"3", " ", "rc", " ", "rp"}], "+", 
                  RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                  SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"32", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    RowBox[{"rc", " ", "rm"}], "+", 
                    SuperscriptBox["rm", "2"], "-", 
                    RowBox[{"rc", " ", "rp"}], "+", 
                    RowBox[{"rm", " ", "rp"}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "-", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    SuperscriptBox["rc", "2"], "+", 
                    RowBox[{"2", " ", "rc", " ", "rm"}], "+", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                    "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                    "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    SuperscriptBox["rc", "2"], "+", 
                    RowBox[{"rc", " ", "rm"}], "+", 
                    RowBox[{"rc", " ", "rp"}], "-", 
                    RowBox[{"rm", " ", "rp"}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                    "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rm", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    SuperscriptBox["rc", "2"], "+", 
                    RowBox[{"2", " ", "rc", " ", "rp"}], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rm", "2"]}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "-", 
                    RowBox[{"rc", " ", "rm"}], "+", 
                    RowBox[{"rc", " ", "rp"}], "+", 
                    RowBox[{"rm", " ", "rp"}], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["rc", "2"], "-", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    SuperscriptBox["rm", "2"], "+", 
                    RowBox[{"2", " ", "rm", " ", "rp"}], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
                  RowBox[{"64", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rc", "2"], "+", 
                    RowBox[{"2", " ", "rc", " ", "rm"}], "+", 
                    SuperscriptBox["rm", "2"], "+", 
                    RowBox[{"2", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"2", " ", "rm", " ", "rp"}], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rc"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rm"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "rp"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "32"}], " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    SuperscriptBox["rc", "2"], "+", 
                    RowBox[{"2", " ", "rc", " ", "rm"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rm", "2"]}], "+", 
                    RowBox[{"2", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"2", " ", "rm", " ", "rp"}], "+", 
                    SuperscriptBox["rp", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["rc", "2"]}], "+", 
                    RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                    SuperscriptBox["rm", "2"], "+", 
                    RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rp", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rc", "2"]}], "+", 
                    RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rm", "2"]}], "+", 
                    RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"5", " ", "rm", " ", "rp"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rp", "2"]}]}], ")"}]}], "+", 
                    FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox["a", "3"], " ", "al", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                    "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "u"}], ")"}]}], 
                    RowBox[{"1", "+", 
                    RowBox[{"al", " ", 
                    SuperscriptBox["u", "2"]}]}]]}], ")"}]}]}], ")"}], "2"]}],
               ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"256", " ", 
               SuperscriptBox["a", "4"], " ", 
               SuperscriptBox["al", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rm"}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "-", "rp"}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rm", "-", "rp"}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], "2"], 
               " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", 
                  RowBox[{"2", " ", "rp"}]}], ")"}], "4"]}], ")"}]}], ")"}]}],
           "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "al"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["rc", "2"]}], "+", 
                RowBox[{"5", " ", "rc", " ", "rm"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["rm", "2"]}], "+", 
                RowBox[{"3", " ", "rc", " ", "rp"}], "+", 
                RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["a", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "al"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rc"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rm"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["a", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "al"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["rc", "2"], "-", 
                   SuperscriptBox["rm", "2"]}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", "rm", "+", 
                   RowBox[{"2", " ", "rp"}]}], ")"}], "4"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["a", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "al"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rm"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rc", "2"], "-", 
                  SuperscriptBox["rm", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rp"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", 
                   RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", "rm", "+", 
                   RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rc", "2"], "-", 
                  SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["a", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "al"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", 
                   RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["rc", "2"], "-", 
                   SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["a", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "al"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rc"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rc", "2"], "-", 
                  SuperscriptBox["rm", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rp"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", "rm", "+", 
                   RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rm", "2"], "-", 
                  SuperscriptBox["rp", "2"]}], ")"}]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["a", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "al"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rc"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rm"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", 
                   RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rc", "2"], "-", 
                  SuperscriptBox["rp", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rm", "2"], "-", 
                  SuperscriptBox["rp", "2"]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["a", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "al"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                 "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["rm", "2"], "-", 
                   SuperscriptBox["rp", "2"]}], ")"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"r", "-", "rc"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rm"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rp"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", 
                  RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "8"}], " ", 
                   SuperscriptBox["a", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"rc", "+", "rm"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["a", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "al"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["rc", "2"]}], "+", 
                    RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                    SuperscriptBox["rm", "2"], "+", 
                    RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rp", "2"]}]}], ")"}]}], "+", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["al", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                    "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"]}], 
                   RowBox[{"1", "+", 
                    RowBox[{"al", " ", 
                    SuperscriptBox["u", "2"]}]}]]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                 "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["rm", "2"], "-", 
                   SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                   SuperscriptBox["rc", "2"], "-", 
                   RowBox[{"rm", " ", "rp"}], "+", 
                   RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], "2"]}], "-", 
               
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rc"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rm"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", 
                   RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rc", "2"], "-", 
                  SuperscriptBox["rp", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rm", "2"], "-", 
                  SuperscriptBox["rp", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"]}], "+", 
                  SuperscriptBox["rc", "2"], "-", 
                  RowBox[{"rm", " ", "rp"}], "+", 
                  RowBox[{"rc", " ", 
                   RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"]}], "+", 
                  RowBox[{"rc", " ", 
                   RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}]}], "+", 
                  RowBox[{"rm", " ", 
                   RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", 
                   RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["rc", "2"], "-", 
                   SuperscriptBox["rp", "2"]}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                   RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}]}], "+", 
                   RowBox[{"rm", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], "2"]}], "+", 
               
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rc"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rc", "2"], "-", 
                  SuperscriptBox["rm", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rp"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", "rm", "+", 
                   RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rm", "2"], "-", 
                  SuperscriptBox["rp", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"]}], "+", 
                  SuperscriptBox["rc", "2"], "-", 
                  RowBox[{"rm", " ", "rp"}], "+", 
                  RowBox[{"rc", " ", 
                   RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"]}], "+", 
                  RowBox[{"rc", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}]}], "+", 
                  RowBox[{"rp", " ", 
                   RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rm"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rc", "2"], "-", 
                  SuperscriptBox["rm", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rp"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", 
                   RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", "rm", "+", 
                   RowBox[{"2", " ", "rp"}]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rc", "2"], "-", 
                  SuperscriptBox["rp", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"]}], "+", 
                  RowBox[{"rc", " ", 
                   RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}]}], "+", 
                  RowBox[{"rm", " ", 
                   RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"]}], "+", 
                  RowBox[{"rc", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}]}], "+", 
                  RowBox[{"rp", " ", 
                   RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["rc", "2"], "-", 
                   SuperscriptBox["rm", "2"]}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "+", "rm", "+", 
                   RowBox[{"2", " ", "rp"}]}], ")"}], "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                   RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "rp"}], ")"}]}], "+", 
                   RowBox[{"rp", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}], "2"]}], "-", 
               
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rc"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rm"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rm", "-", "rp"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"rc", "+", 
                  RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                  ")"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"r", "-", "rc"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rm"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rm"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "rp"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rc", "-", "rp"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"rc", "+", "rm", "+", 
                  RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["rm", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["rc", "2"]}], "+", 
                    RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                    SuperscriptBox["rm", "2"], "+", 
                    RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rp", "2"]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], 
                    ")"}]}], "-", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"rc", "+", "rm"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["rc", "2"]}], "+", 
                    RowBox[{"3", " ", "rc", " ", "rm"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rm", "2"]}], "+", 
                    RowBox[{"5", " ", "rc", " ", "rp"}], "+", 
                    RowBox[{"5", " ", "rm", " ", "rp"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rp", "2"]}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rc", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}]}], "-", 
                    RowBox[{"rp", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
                  "-", 
                  FractionBox[
                   RowBox[{"al", " ", 
                    RowBox[{"(", 
                    RowBox[{"rm", "-", "rp"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], 
                    "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"rc", "+", 
                    RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"rc", "+", "rm", "+", 
                    RowBox[{"2", " ", "rp"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["u", "2"]}], ")"}]}], 
                   RowBox[{"1", "+", 
                    RowBox[{"al", " ", 
                    SuperscriptBox["u", "2"]}]}]]}], ")"}]}]}], ")"}]}], 
            ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["al", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "rc"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "rm"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "-", "rm"}], ")"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "rp"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "-", "rp"}], ")"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rm", "-", "rp"}], ")"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], "6"],
              " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", 
                RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], "6"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"rc", "+", "rm", "+", 
                RowBox[{"2", " ", "rp"}]}], ")"}], "4"]}], ")"}]}]}], ")"}]}],
        ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9942362772798653`*^9, 3.994733965207781*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"c2849560-4f68-4c1e-8351-ad10b77a83dd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "potential", " ", "in", " ", "the", " ", "eom", " ", 
   RowBox[{"(", 
    RowBox[{
    "the", " ", "terms", " ", "independent", " ", "of", " ", "m", " ", "and", 
     " ", "omega"}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.994240972945746*^9, 3.9942409983830423`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"1e73e76f-3cb2-4e7a-844f-890ae77d0b3a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Vr230", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Vr23final", "/.", 
      RowBox[{"w", "\[Rule]", "0"}]}], ")"}], "/.", 
    RowBox[{"m", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellLabel->
  "In[104]:=",ExpressionUUID->"5eef25b6-3488-4052-8a6a-5718d1fb5237"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "u"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "s", "+", "u", "+", 
       RowBox[{"s", " ", "u"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}]}]], 
     RowBox[{"al", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["r", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "-", 
        RowBox[{"s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["rc", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "s"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["rc", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"rm", "+", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "s"}]}], ")"}]}], "+", 
           RowBox[{"rc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["rm", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "s"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["rp", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "s"}]}], ")"}]}], "+", 
              RowBox[{"rm", " ", "rp", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"7", " ", "s"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"rm", "+", "rp"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["rm", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "s"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["rp", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "s"}], ")"}]}], "+", 
              RowBox[{"rm", " ", 
               RowBox[{"(", 
                RowBox[{"rp", "+", 
                 RowBox[{"2", " ", "rp", " ", "s"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s", "-", 
           RowBox[{"s", " ", "u"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "u"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["rc", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "s"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["rm", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "s"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["rp", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "s"}], ")"}]}], "+", 
              RowBox[{"rm", " ", "rp", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", "s"}]}], ")"}]}], "+", 
              RowBox[{"rc", " ", 
               RowBox[{"(", 
                RowBox[{"rm", "+", "rp"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", "s"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"s", "-", 
              RowBox[{"s", " ", "u"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
               SuperscriptBox["u", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "u"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.994237349321414*^9, 3.994733965544862*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"067d9b02-eb54-42d1-b824-921a55777f63"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Check", " ", "that", " ", "no", " ", "terms", " ", "linear", " ", "in", " ",
    "m", " ", "or", " ", "omega", " ", "are", " ", "present"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9942410011133223`*^9, 3.994241023251442*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"4a42bdc0-f178-4009-86d2-f92805c76a03"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{"Vr23final", "/.", 
     RowBox[{"m", "\[Rule]", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"w", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{"Vr23final", "/.", 
     RowBox[{"w", "\[Rule]", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]}], "Input",
 CellLabel->
  "In[106]:=",ExpressionUUID->"b6d51848-48f4-4a68-90cf-582e0c01d53b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9942373617945766`*^9, 3.994733972661026*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"cd1f2f11-0745-4c4c-b0cb-5aa7abe7ecd0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9942373617945766`*^9, 3.994733974728674*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"4b073a5b-c62f-479d-ba7a-c157a408e37d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"The", " ", "determinant", " ", "of", " ", "the", " ", "t"}], "-", 
   
   RowBox[{"phi", " ", "reduced", " ", "metric"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.994241026090521*^9, 3.9942410477024*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"5cda0027-3c15-463b-bbca-5134c34539b1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gdet23", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Det", "[", "g23", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.994236318676217*^9, 3.994236323248117*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"6dad7988-fca2-485a-bfa3-a88c1b5ca5d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["al", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"r", "-", "rc"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"r", "-", "rm"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"r", "-", "rp"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["rc", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["rm", "3"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["rm", "2"], " ", "rp"}], "+", 
       RowBox[{"7", " ", "rm", " ", 
        SuperscriptBox["rp", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["rp", "3"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["rc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"rm", "+", "rp"}], ")"}]}], "+", 
       RowBox[{"rc", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           SuperscriptBox["rm", "2"]}], "+", 
          RowBox[{"16", " ", "rm", " ", "rp"}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["rp", "2"]}]}], ")"}]}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"al", " ", 
       SuperscriptBox["u", "2"]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "al"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["rc", "3"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["rc", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"rm", "+", "rp"}], ")"}]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"rm", "+", "rp"}], ")"}], "3"], "+", 
      RowBox[{"rc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["rm", "2"]}], "+", 
         RowBox[{"7", " ", "rm", " ", "rp"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["rp", "2"]}]}], ")"}]}], "-", 
      RowBox[{"r", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["rc", "2"], "+", 
         SuperscriptBox["rm", "2"], "+", 
         RowBox[{"3", " ", "rm", " ", "rp"}], "+", 
         SuperscriptBox["rp", "2"], "+", 
         RowBox[{"3", " ", "rc", " ", 
          RowBox[{"(", 
           RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "al", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["rc", "2"]}], " ", 
           RowBox[{"(", 
            RowBox[{"rm", "+", "rp"}], ")"}]}], "-", 
          RowBox[{"rm", " ", "rp", " ", 
           RowBox[{"(", 
            RowBox[{"rm", "+", "rp"}], ")"}]}], "+", 
          RowBox[{"2", " ", "r", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"rc", "+", "rm", "+", "rp"}], ")"}], "2"]}], "-", 
          RowBox[{"rc", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rm", "2"], "+", 
             RowBox[{"4", " ", "rm", " ", "rp"}], "+", 
             SuperscriptBox["rp", "2"]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"r", "+", "rc", "+", "rm", "+", "rp"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"al", " ", "u"}]}], ")"}]}]}], ")"}], "2"]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.99423869712819*^9, 3.99473518978715*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"8aa0b616-90dc-421d-8c56-bcfb7845c065"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Consider", " ", "horizon", " ", "limit"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.994732383157688*^9, 3.994732393786372*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"023113f3-7bcc-481a-b8bd-99a92fb401e9"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Check", " ", "that", " ", "D", " ", "vanishes", " ", "at", " ", 
   "horizons"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.994732662498457*^9, 3.9947326773177547`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"859ac292-217d-4998-8853-11cb1953a716"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{"Limit", "[", 
   RowBox[{"gdet23", ",", 
    RowBox[{"r", "->", "rp"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"Limit", "[", 
   RowBox[{"gdet23", ",", 
    RowBox[{"r", "->", "rc"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.994732408218429*^9, 3.99473241614093*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"cf484c20-23fb-4499-98ae-057f3c46c1c6"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.994735189931137*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"95018a40-8cfc-4169-8585-2d09ef82df2d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.994735189933413*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"62403acf-1578-455a-a9a1-1ec62672f64f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Compute", " ", "horizon", " ", "angular", " ", "velocity"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.994732652959731*^9, 3.99473269539287*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"acd16ff4-4304-4e66-a709-cf064d72b9fe"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"g23", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], "/", 
     RowBox[{"g23", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ",", 
    RowBox[{"r", "->", "rp"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"g23", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], "/", 
     RowBox[{"g23", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ",", 
    RowBox[{"r", "->", "rc"}]}], "]"}], "]"}]}], "Input",
 CellLabel->
  "In[115]:=",ExpressionUUID->"13c6af67-08e7-44b8-8ebc-56c08990247c"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", "a"}], 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"]}], "+", 
    RowBox[{"rc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "rm"}], "+", "rp"}], ")"}]}], "+", 
    RowBox[{"rp", " ", 
     RowBox[{"(", 
      RowBox[{"rm", "+", "rp"}], ")"}]}]}]]}]], "Output",
 CellChangeTimes->{3.994735189957753*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"60b108e4-3ebd-45b7-8e7e-f5dfa1fec0b9"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", "a"}], 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"]}], "+", 
    SuperscriptBox["rc", "2"], "-", 
    RowBox[{"rm", " ", "rp"}], "+", 
    RowBox[{"rc", " ", 
     RowBox[{"(", 
      RowBox[{"rm", "+", "rp"}], ")"}]}]}]]}]], "Output",
 CellChangeTimes->{3.994735189959744*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"e09b60f4-1a3f-4763-a89a-f979913ab255"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Compute", " ", "surface", " ", "garvities"}], "*)"}]], "Input",
 CellChangeTimes->{{3.994732767622546*^9, 3.994732780564416*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"1f2e8e2f-aae1-4d92-8968-027056f7784b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"kapc23", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"De", "[", "r", "]"}], ",", "r"}], "]"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"Vr23tt", " ", 
         RowBox[{"De", "[", "r", "]"}]}], "]"}]}], ")"}], "/.", 
     RowBox[{"r", "->", "rc"}]}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{
      RowBox[{"al", ">", "0"}], "&&", 
      RowBox[{"rc", ">", "rp"}], "&&", 
      RowBox[{"rp", ">", "rm"}], "&&", 
      RowBox[{"rm", ">", "0"}], "&&", 
      RowBox[{"a", ">", "0"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"kapp23", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"De", "[", "r", "]"}], ",", "r"}], "]"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"Vr23tt", " ", 
         RowBox[{"De", "[", "r", "]"}]}], "]"}]}], ")"}], "/.", 
     RowBox[{"r", "->", "rp"}]}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{
      RowBox[{"al", ">", "0"}], "&&", 
      RowBox[{"rc", ">", "rp"}], "&&", 
      RowBox[{"rp", ">", "rm"}], "&&", 
      RowBox[{"rm", ">", "0"}], "&&", 
      RowBox[{"a", ">", "0"}]}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.994732793915069*^9, 3.9947328008602953`*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"7d3ef0f6-9612-4ecf-b32f-a6d49156328c"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"al", " ", 
    RowBox[{"(", 
     RowBox[{"rc", "-", "rm"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"rc", "-", "rp"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"rc", "+", 
      RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"rc", "+", "rm", "+", 
      RowBox[{"2", " ", "rp"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "al"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"rm", "+", "rp"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"]}], "+", 
      SuperscriptBox["rc", "2"], "-", 
      RowBox[{"rm", " ", "rp"}], "+", 
      RowBox[{"rc", " ", 
       RowBox[{"(", 
        RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.99473519028819*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"1b91a336-cd14-45c7-a709-e5a9820ccbe3"],

Cell[BoxData[
 FractionBox[
  RowBox[{"al", " ", 
   RowBox[{"(", 
    RowBox[{"rc", "-", "rp"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "rm"}], "+", "rp"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "rc"}], "+", "rm", "+", "rp"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"rc", "+", 
     RowBox[{"2", " ", "rm"}], "+", "rp"}], ")"}]}], 
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "al"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"rc", "+", "rm"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"]}], "+", 
     RowBox[{"rc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "rm"}], "+", "rp"}], ")"}]}], "+", 
     RowBox[{"rp", " ", 
      RowBox[{"(", 
       RowBox[{"rm", "+", "rp"}], ")"}]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.994735190437825*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"795c93d6-b42e-4898-b792-83c202c576db"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Now", " ", "relate", " ", "the", " ", "transformed", " ", "eom", " ", "to",
    " ", "a", " ", "metric"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.994241137494576*^9, 3.99424116845181*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"40710a1a-abe8-499f-920e-e42036b3f5b7"],

Cell[BoxData[
 RowBox[{"Clear", "[", "De", "]"}]], "Input",
 CellChangeTimes->{{3.9947329670913258`*^9, 3.994732969787855*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"1c200ed3-671d-4aa6-a82c-bfb511a6934c"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Ansatz", " ", "for", " ", "the", " ", "inverse", " ", "4", "d", " ", 
   "metric"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.994241172413813*^9, 3.994241188744856*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"aff5875a-42de-4657-8918-bcdc92c9cb64"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gInv", "[", 
    RowBox[{"r_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"F", "[", 
          RowBox[{"r", ",", "t"}], "]"}]}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sin", "[", "t", "]"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"r", ",", "t"}], "]"}], "^", "2"}], "+", 
            RowBox[{
             RowBox[{"F", "[", 
              RowBox[{"r", ",", "t"}], "]"}], 
             RowBox[{"H", "[", 
              RowBox[{"r", ",", "t"}], "]"}]}]}], "]"}], " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"J", "[", "t", "]"}], 
            RowBox[{"De", "[", "r", "]"}]}], "]"}]}], ")"}]}], ",", "0", ",", 
       "0", ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "t"}], "]"}]}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sin", "[", "t", "]"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"r", ",", "t"}], "]"}], "^", "2"}], "+", 
            RowBox[{
             RowBox[{"F", "[", 
              RowBox[{"r", ",", "t"}], "]"}], 
             RowBox[{"H", "[", 
              RowBox[{"r", ",", "t"}], "]"}]}]}], "]"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"J", "[", "t", "]"}], 
            RowBox[{"De", "[", "r", "]"}]}], "]"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"De", "[", "r", "]"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sin", "[", "t", "]"}], " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"r", ",", "t"}], "]"}], "^", "2"}], "+", 
            RowBox[{
             RowBox[{"F", "[", 
              RowBox[{"r", ",", "t"}], "]"}], 
             RowBox[{"H", "[", 
              RowBox[{"r", ",", "t"}], "]"}]}]}], "]"}], " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"J", "[", "t", "]"}], "]"}]}], ")"}]}], ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"J", "[", "t", "]"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sin", "[", "t", "]"}], " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"r", ",", "t"}], "]"}], "^", "2"}], "+", 
            RowBox[{
             RowBox[{"F", "[", 
              RowBox[{"r", ",", "t"}], "]"}], 
             RowBox[{"H", "[", 
              RowBox[{"r", ",", "t"}], "]"}]}]}], "]"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{"De", "[", "r", "]"}], "]"}]}], ")"}]}], ",", "0"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "t"}], "]"}]}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sin", "[", "t", "]"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"r", ",", "t"}], "]"}], "^", "2"}], "+", 
            RowBox[{
             RowBox[{"F", "[", 
              RowBox[{"r", ",", "t"}], "]"}], 
             RowBox[{"H", "[", 
              RowBox[{"r", ",", "t"}], "]"}]}]}], "]"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"J", "[", "t", "]"}], 
            RowBox[{"De", "[", "r", "]"}]}], "]"}]}], ")"}]}], ",", "0", ",", 
       "0", ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"r", ",", "t"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sin", "[", "t", "]"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"r", ",", "t"}], "]"}], "^", "2"}], "+", 
            RowBox[{
             RowBox[{"F", "[", 
              RowBox[{"r", ",", "t"}], "]"}], 
             RowBox[{"H", "[", 
              RowBox[{"r", ",", "t"}], "]"}]}]}], "]"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"J", "[", "t", "]"}], 
            RowBox[{"De", "[", "r", "]"}]}], "]"}]}], ")"}]}]}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.965372733759388*^9, 3.9653727811054163`*^9}, {
  3.965373057769966*^9, 3.965373163490943*^9}, {3.965377112182609*^9, 
  3.9653771376088953`*^9}, {3.965377229186561*^9, 3.965377391481147*^9}, {
  3.965377756702243*^9, 3.965377762490918*^9}, {3.965378760883197*^9, 
  3.965378802131119*^9}, {3.965378860298101*^9, 3.965378888711812*^9}, {
  3.969525532064752*^9, 3.969525568409307*^9}, {3.969526564922887*^9, 
  3.969526569243898*^9}, {3.969526620304927*^9, 3.969526640510707*^9}, {
  3.969526671502952*^9, 3.9695267172842007`*^9}, {3.9695267489189367`*^9, 
  3.969526750403679*^9}, {3.969526795121051*^9, 3.969526847003233*^9}, {
  3.969526945959756*^9, 3.9695269494227457`*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"3ed80907-ea2c-46f8-9f10-1ba4446abcd3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"detInv", "[", 
   RowBox[{"r_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"Det", "[", 
   RowBox[{"gInv", "[", 
    RowBox[{"r", ",", "t"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.965377439926951*^9, 3.965377450920085*^9}, {
  3.965377779215646*^9, 3.965377794290904*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"82b5e847-9d43-4569-87d4-412bb83ab9c2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sqrt", "[", 
  RowBox[{"-", 
   RowBox[{"detInv", "[", 
    RowBox[{"r", ",", "t"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9653781544032373`*^9, 3.965378177817006*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"8b58c29e-9ece-4064-9358-dc492316d5d9"],

Cell[BoxData[
 SqrtBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", "t", "]"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"G", "[", 
       RowBox[{"r", ",", "t"}], "]"}], "2"]}], 
    RowBox[{
     RowBox[{"De", "[", "r", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "t"}], "]"}], "2"], "+", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"r", ",", "t"}], "]"}], " ", 
         RowBox[{"H", "[", 
          RowBox[{"r", ",", "t"}], "]"}]}]}], ")"}], "2"], " ", 
     RowBox[{"J", "[", "t", "]"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", "t", "]"}], "4"], " ", 
     RowBox[{"F", "[", 
      RowBox[{"r", ",", "t"}], "]"}], " ", 
     RowBox[{"H", "[", 
      RowBox[{"r", ",", "t"}], "]"}]}], 
    RowBox[{
     RowBox[{"De", "[", "r", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "t"}], "]"}], "2"], "+", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"r", ",", "t"}], "]"}], " ", 
         RowBox[{"H", "[", 
          RowBox[{"r", ",", "t"}], "]"}]}]}], ")"}], "2"], " ", 
     RowBox[{"J", "[", "t", "]"}]}]]}]]], "Output",
 CellChangeTimes->{{3.965378161394891*^9, 3.96537817904742*^9}, 
   3.9653788961088142`*^9, 3.969525641269631*^9, 3.969526859625019*^9, 
   3.9947351904580584`*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"0193ef49-0fae-4126-b3dd-7d3ae6838c13"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "A", " ", "suitably", " ", "chosen", " ", "normalization", " ", "factor"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.99424122311337*^9, 3.994241234826354*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"afd3e2a0-9bcd-4ceb-813e-5e4c84b22a0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"No", "[", 
    RowBox[{"r_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sin", "[", "t", "]"}], 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"r", ",", "t"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"r", ",", "t"}], "]"}], 
       RowBox[{"H", "[", 
        RowBox[{"r", ",", "t"}], "]"}]}]}], "]"}], 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"J", "[", "t", "]"}], 
      RowBox[{"De", "[", "r", "]"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9653775002728252`*^9, 3.965377556163151*^9}, 
   3.965378820502914*^9, {3.969526871753839*^9, 3.9695268789056*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"0ac9e88f-0e16-4cb3-b8d1-a89d8e122b03"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Determine", " ", "the", " ", "coefficients", " ", "of", " ", "a", " ", 
    "number", " ", "of", " ", "derivative", " ", "terms", " ", "based", " ", 
    "on", " ", "the", " ", "above", " ", "inverse", " ", "metric"}], ",", " ", 
   RowBox[{
   "all", " ", "multiplied", " ", "by", " ", "the", " ", "same", " ", 
    "normalization", " ", "factor"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.994241244124452*^9, 3.994241317910565*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"ea673923-6f65-45c6-b3e2-51f765b38a09"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"No", "[", 
    RowBox[{"r", ",", "t"}], "]"}], " ", 
   RowBox[{
    RowBox[{"gInv", "[", 
     RowBox[{"r", ",", "t"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"No", "[", 
    RowBox[{"r", ",", "t"}], "]"}], " ", 
   RowBox[{
    RowBox[{"gInv", "[", 
     RowBox[{"r", ",", "t"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "4"}], "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"No", "[", 
    RowBox[{"r", ",", "t"}], "]"}], " ", 
   RowBox[{
    RowBox[{"gInv", "[", 
     RowBox[{"r", ",", "t"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "4"}], "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"No", "[", 
    RowBox[{"r", ",", "t"}], "]"}], " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"detInv", "[", 
     RowBox[{"r", ",", "t"}], "]"}], "]"}], 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"gInv", "[", 
         RowBox[{"r", ",", "t"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"detInv", "[", 
         RowBox[{"r", ",", "t"}], "]"}], "]"}]}], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"psi", "[", "r", "]"}], ",", "r"}], "]"}]}], ",", "r"}], 
    "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"No", "[", 
    RowBox[{"r", ",", "t"}], "]"}], " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"detInv", "[", 
     RowBox[{"r", ",", "t"}], "]"}], "]"}], 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"gInv", "[", 
         RowBox[{"r", ",", "t"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"detInv", "[", 
         RowBox[{"r", ",", "t"}], "]"}], "]"}]}], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"psi", "[", "t", "]"}], ",", "t"}], "]"}]}], ",", "t"}], 
    "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.965375125195588*^9, 3.965375211176319*^9}, {
  3.9653775669024353`*^9, 3.965377701184761*^9}, {3.965377820573709*^9, 
  3.96537784335818*^9}, {3.965377892696445*^9, 3.9653779529485493`*^9}, {
  3.969525589674068*^9, 3.969525592614359*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"e87d4074-1551-42fc-a713-aaedaf5915e9"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"F", "[", 
   RowBox[{"r", ",", "t"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.9653775821083393`*^9, 3.965377595191122*^9}, 
   3.965377702249048*^9, 3.9653778452112217`*^9, 3.9653779204503317`*^9, 
   3.965377954365074*^9, 3.9653789052545433`*^9, 3.969526883917568*^9, 
   3.994735190474936*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"cd070271-d013-44ed-8601-0cdbaf7fb2c0"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"G", "[", 
   RowBox[{"r", ",", "t"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.9653775821083393`*^9, 3.965377595191122*^9}, 
   3.965377702249048*^9, 3.9653778452112217`*^9, 3.9653779204503317`*^9, 
   3.965377954365074*^9, 3.9653789052545433`*^9, 3.969526883917568*^9, 
   3.99473519047537*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"75d068d1-f2f4-4483-82d1-10ada5f1dc48"],

Cell[BoxData[
 RowBox[{"H", "[", 
  RowBox[{"r", ",", "t"}], "]"}]], "Output",
 CellChangeTimes->{{3.9653775821083393`*^9, 3.965377595191122*^9}, 
   3.965377702249048*^9, 3.9653778452112217`*^9, 3.9653779204503317`*^9, 
   3.965377954365074*^9, 3.9653789052545433`*^9, 3.969526883917568*^9, 
   3.99473519047571*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"a56aeb5c-f9e4-46ac-9786-439e5fab87a7"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    RowBox[{"De", "[", "r", "]"}]], " ", 
   SqrtBox[
    RowBox[{"J", "[", "t", "]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["De", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], " ", 
      RowBox[{
       SuperscriptBox["psi", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], "+", 
     RowBox[{
      RowBox[{"De", "[", "r", "]"}], " ", 
      RowBox[{
       SuperscriptBox["psi", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
  SqrtBox[
   RowBox[{
    RowBox[{"De", "[", "r", "]"}], " ", 
    RowBox[{"J", "[", "t", "]"}]}]]]], "Output",
 CellChangeTimes->{{3.9653775821083393`*^9, 3.965377595191122*^9}, 
   3.965377702249048*^9, 3.9653778452112217`*^9, 3.9653779204503317`*^9, 
   3.965377954365074*^9, 3.9653789052545433`*^9, 3.969526883917568*^9, 
   3.994735190492971*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"1bec92b2-9419-43c9-8d91-6f7fca085d97"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    RowBox[{"De", "[", "r", "]"}]], " ", 
   SqrtBox[
    RowBox[{"J", "[", "t", "]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["J", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}], " ", 
      RowBox[{
       SuperscriptBox["psi", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}]}], "+", 
     RowBox[{
      RowBox[{"J", "[", "t", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Cot", "[", "t", "]"}], " ", 
         RowBox[{
          SuperscriptBox["psi", "\[Prime]",
           MultilineFunction->None], "[", "t", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["psi", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "t", "]"}]}], ")"}]}]}], ")"}]}], 
  SqrtBox[
   RowBox[{
    RowBox[{"De", "[", "r", "]"}], " ", 
    RowBox[{"J", "[", "t", "]"}]}]]]], "Output",
 CellChangeTimes->{{3.9653775821083393`*^9, 3.965377595191122*^9}, 
   3.965377702249048*^9, 3.9653778452112217`*^9, 3.9653779204503317`*^9, 
   3.965377954365074*^9, 3.9653789052545433`*^9, 3.969526883917568*^9, 
   3.994735190536408*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"05250f38-d69c-42ec-ba7a-d953b50db7ce"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "The", " ", "last", " ", "two", " ", "term", " ", "are", " ", "precise", " ",
     "the", " ", "r", " ", "and", " ", "theta", " ", "derivative", " ", 
    "terms", " ", "if", " ", "J"}], " ", "=", " ", 
   RowBox[{"1", " ", "+", " ", 
    RowBox[{"al", " ", 
     RowBox[{
      RowBox[{"Cos", "[", "t", "]"}], "^", "2"}]}]}]}], " ", "*)"}]], "Input",\

 CellChangeTimes->{{3.9942413299404697`*^9, 3.994241380803833*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"2fe342c7-13ba-4d92-8ea9-dcd41c78d057"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "The", " ", "first", " ", "three", " ", "show", " ", "that", " ", "F"}], 
    " ", "=", " ", "Vr23tt"}], ",", " ", 
   RowBox[{"H", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"-", " ", "Vr23pp"}], " ", "and", " ", "G"}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", " ", "1"}], "/", "2"}], " ", "Vr23pt"}]}]}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9942413901948977`*^9, 3.994241482893153*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"16f9f972-9bb6-4eaa-9931-31641ea5b3f1"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"In", " ", "particular"}], ",", " ", 
   RowBox[{"gdet23", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", " ", "F"}], " ", "H"}], " ", "-", " ", 
      RowBox[{"G", "^", "2"}]}], " ", "=", " ", 
     RowBox[{"-", " ", "D"}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.994241568607059*^9, 3.994241635112026*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"13e3450f-45c3-4f86-8afa-014e8bbd6531"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{"r_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Inverse", "[", 
    RowBox[{"gInv", "[", 
     RowBox[{"r", ",", "t"}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.965378930335163*^9, 3.9653789605442133`*^9}, {
  3.969527060468378*^9, 3.969527064533182*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"7ffa4ffa-75b7-410b-8af7-d1e5ecdf22b9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g", "[", 
  RowBox[{"r", ",", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.9653789650003433`*^9, 3.9653789665579348`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"5265784c-1f9a-4769-bfa1-d2a98abee672"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"r", ",", "t"}], "]"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"De", "[", "r", "]"}], " ", 
          RowBox[{"J", "[", "t", "]"}]}]], " ", 
        RowBox[{"Sin", "[", "t", "]"}]}], 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"G", "[", 
           RowBox[{"r", ",", "t"}], "]"}], "2"], "+", 
         RowBox[{
          RowBox[{"F", "[", 
           RowBox[{"r", ",", "t"}], "]"}], " ", 
          RowBox[{"H", "[", 
           RowBox[{"r", ",", "t"}], "]"}]}]}]]]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"r", ",", "t"}], "]"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"De", "[", "r", "]"}], " ", 
          RowBox[{"J", "[", "t", "]"}]}]], " ", 
        RowBox[{"Sin", "[", "t", "]"}]}], 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"G", "[", 
           RowBox[{"r", ",", "t"}], "]"}], "2"], "+", 
         RowBox[{
          RowBox[{"F", "[", 
           RowBox[{"r", ",", "t"}], "]"}], " ", 
          RowBox[{"H", "[", 
           RowBox[{"r", ",", "t"}], "]"}]}]}]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"G", "[", 
           RowBox[{"r", ",", "t"}], "]"}], "2"], "+", 
         RowBox[{
          RowBox[{"F", "[", 
           RowBox[{"r", ",", "t"}], "]"}], " ", 
          RowBox[{"H", "[", 
           RowBox[{"r", ",", "t"}], "]"}]}]}]], " ", 
       SqrtBox[
        RowBox[{"J", "[", "t", "]"}]], " ", 
       RowBox[{"Sin", "[", "t", "]"}]}], 
      SqrtBox[
       RowBox[{"De", "[", "r", "]"}]]], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       SqrtBox[
        RowBox[{"De", "[", "r", "]"}]], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"G", "[", 
           RowBox[{"r", ",", "t"}], "]"}], "2"], "+", 
         RowBox[{
          RowBox[{"F", "[", 
           RowBox[{"r", ",", "t"}], "]"}], " ", 
          RowBox[{"H", "[", 
           RowBox[{"r", ",", "t"}], "]"}]}]}]], " ", 
       RowBox[{"Sin", "[", "t", "]"}]}], 
      SqrtBox[
       RowBox[{"J", "[", "t", "]"}]]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"r", ",", "t"}], "]"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"De", "[", "r", "]"}], " ", 
          RowBox[{"J", "[", "t", "]"}]}]], " ", 
        RowBox[{"Sin", "[", "t", "]"}]}], 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"G", "[", 
           RowBox[{"r", ",", "t"}], "]"}], "2"], "+", 
         RowBox[{
          RowBox[{"F", "[", 
           RowBox[{"r", ",", "t"}], "]"}], " ", 
          RowBox[{"H", "[", 
           RowBox[{"r", ",", "t"}], "]"}]}]}]]]}], ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"r", ",", "t"}], "]"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"De", "[", "r", "]"}], " ", 
         RowBox[{"J", "[", "t", "]"}]}]], " ", 
       RowBox[{"Sin", "[", "t", "]"}]}], 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "t"}], "]"}], "2"], "+", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"r", ",", "t"}], "]"}], " ", 
         RowBox[{"H", "[", 
          RowBox[{"r", ",", "t"}], "]"}]}]}]]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.965378968027855*^9, 3.969527034571864*^9, 
  3.969527067551964*^9, 3.994735190570203*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"91fca624-4c4e-4371-9d8b-827012ace8a3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "4", "d", " ", "metric"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.994241523096661*^9, 3.994241544917021*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"ff6e324c-9d77-42a5-b0da-2dec5f3401c0"]
},
WindowSize->{1283, 1292},
WindowMargins->{{445, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"862c534a-6312-4eee-9e93-329061cc1bc4"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1549, 23, 49, "Input",ExpressionUUID->"0d00b433-dcf7-4ec4-9c81-be23d0cca50b"],
Cell[2110, 45, 259, 4, 29, "Input",ExpressionUUID->"c78887eb-5f71-4123-b807-f2580190113e"],
Cell[2372, 51, 883, 25, 49, "Input",ExpressionUUID->"5b3ce69f-dc22-415c-ab51-81cd6942f782"],
Cell[3258, 78, 210, 3, 29, "Input",ExpressionUUID->"d870a1e0-1233-4675-9cf7-13c093aad7b3"],
Cell[3471, 83, 2515, 80, 90, "Input",ExpressionUUID->"0c4362a3-b278-4824-9fb6-8eeef53cf5b7"],
Cell[5989, 165, 211, 3, 29, "Input",ExpressionUUID->"f5e9a70d-1571-4c37-baa2-6768a9232815"],
Cell[6203, 170, 942, 30, 90, "Input",ExpressionUUID->"a2381bb5-017b-4585-b99a-0281c57a1a87"],
Cell[7148, 202, 211, 3, 29, "Input",ExpressionUUID->"fa6d0acb-b8b2-4106-a19e-e8153d576b2a"],
Cell[7362, 207, 1962, 51, 90, "Input",ExpressionUUID->"503d114b-7ec3-440f-8594-feac6c779583"],
Cell[CellGroupData[{
Cell[9349, 262, 352, 6, 29, "Input",ExpressionUUID->"ac63de31-d3a3-43d2-b15c-a28be780526c"],
Cell[9704, 270, 628, 12, 33, "Output",ExpressionUUID->"0974ee73-94a1-48dc-b8aa-afaa0fb235c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10369, 287, 782, 22, 70, "Input",ExpressionUUID->"1be19583-5774-4cbc-a127-fd3dec34baf5"],
Cell[11154, 311, 3909, 64, 48, "Output",ExpressionUUID->"b16da4a2-cc1e-4ed5-aa07-eff43f731a0b"]
}, Open  ]],
Cell[15078, 378, 2004, 51, 49, "Input",ExpressionUUID->"b702fe35-22ba-41be-88ce-329a2fadbe7e"],
Cell[17085, 431, 627, 16, 29, "Input",ExpressionUUID->"7dde659b-0f5b-48f2-a292-468bb8d54fb2"],
Cell[17715, 449, 510, 13, 29, "Input",ExpressionUUID->"e480aad4-98bb-4e25-9c53-4d19bef9a844"],
Cell[CellGroupData[{
Cell[18250, 466, 7111, 182, 172, "Input",ExpressionUUID->"041155a8-e926-45df-8847-2be2b8d080ff"],
Cell[25364, 650, 6228, 166, 192, "Output",ExpressionUUID->"32525fdc-e939-41f9-9589-1c593b00e4c5"],
Cell[31595, 818, 704, 13, 33, "Output",ExpressionUUID->"bdea0f6d-3af9-406b-aa82-2a7a222c4a10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32336, 836, 5042, 128, 131, "Input",ExpressionUUID->"96eda264-5c3e-4f61-9194-0312be58edf4"],
Cell[37381, 966, 32088, 804, 651, "Output",ExpressionUUID->"97c07467-3564-4379-a579-4246767a8890"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69506, 1775, 3829, 90, 131, "Input",ExpressionUUID->"ac6df253-a008-4f6a-901c-e1114012e7f1"],
Cell[73338, 1867, 10681, 285, 313, "Output",ExpressionUUID->"5431ec47-cfa7-486b-b298-f0e9105b246d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84056, 2157, 551, 11, 49, "Input",ExpressionUUID->"f59855a5-42dd-43f6-8861-79ca58271c9c"],
Cell[84610, 2170, 10792, 293, 191, "Output",ExpressionUUID->"fa3c3302-20c4-4b5a-835d-ef1d892e98ac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95439, 2468, 1589, 41, 29, "Input",ExpressionUUID->"2e3f8fb0-5a27-499c-91d0-df50d0bfc26b"],
Cell[97031, 2511, 606, 8, 33, "Output",ExpressionUUID->"0dd41764-c403-44cd-a19b-91ee53ddb1c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97674, 2524, 575, 17, 29, "Input",ExpressionUUID->"3e07eb8c-1380-4baa-b400-9bac846511ab"],
Cell[98252, 2543, 3949, 115, 78, "Output",ExpressionUUID->"7074a6ce-9a22-4b52-b454-76474027efb2"]
}, Open  ]],
Cell[102216, 2661, 3499, 89, 70, "Input",ExpressionUUID->"571ec413-2918-4b8e-8490-c674c63f59ef"],
Cell[CellGroupData[{
Cell[105740, 2754, 1063, 31, 29, "Input",ExpressionUUID->"55ff977f-ed50-497e-a3e4-923d8c58235f"],
Cell[106806, 2787, 1472, 21, 33, "Output",ExpressionUUID->"8668217e-c4b2-4ab6-85d9-cb4fc17c1fb7"]
}, Open  ]],
Cell[108293, 2811, 3020, 94, 70, "Input",ExpressionUUID->"109c251e-4ff2-4a96-98bc-65d4a92952fd"],
Cell[111316, 2907, 390, 10, 29, "Input",ExpressionUUID->"c1a9a5b3-3d4a-4706-aaa1-ec2b29c6c43b"],
Cell[111709, 2919, 884, 24, 29, "Input",ExpressionUUID->"b112fdaa-abc3-4906-8650-b2290940b5d5"],
Cell[112596, 2945, 314, 6, 29, "Input",ExpressionUUID->"cd89382a-b6ba-4d8b-a848-4dede1768243"],
Cell[112913, 2953, 1152, 24, 131, "Input",ExpressionUUID->"0f074050-69d9-4226-a5e6-acda6e73ff2c"],
Cell[114068, 2979, 209, 3, 29, "Input",ExpressionUUID->"3ea515b5-3813-4ec3-8071-722384383b2e"],
Cell[114280, 2984, 1006, 27, 90, "Input",ExpressionUUID->"1a360312-0d73-4805-97b9-8ba0a493afba"],
Cell[115289, 3013, 1185, 27, 111, "Input",ExpressionUUID->"0acb19cc-1e78-4c6e-a7f4-c8bda8684133"],
Cell[116477, 3042, 885, 23, 90, "Input",ExpressionUUID->"2a5b5d97-a6e5-4985-8410-052bfbf752c9"],
Cell[117365, 3067, 1273, 32, 111, "Input",ExpressionUUID->"c288ccc1-41c2-4f82-81ed-8c27e443744c"],
Cell[118641, 3101, 1638, 43, 90, "Input",ExpressionUUID->"d85948d4-2dd8-49a9-b4f4-3624b0eb490b"],
Cell[120282, 3146, 2473, 80, 49, "Input",ExpressionUUID->"bf92207f-27c5-4995-b25a-357b91a5b432"],
Cell[122758, 3228, 810, 23, 29, "Input",ExpressionUUID->"259ed3fb-940e-4de7-9c50-d910018a3c13"],
Cell[123571, 3253, 331, 6, 29, "Input",ExpressionUUID->"cdd593c0-c805-437b-8f17-97b331f931ce"],
Cell[CellGroupData[{
Cell[123927, 3263, 341, 6, 29, "Input",ExpressionUUID->"b17e54d0-7e2c-4ffd-b44b-caf0fa07fa20"],
Cell[124271, 3271, 853, 12, 33, "Output",ExpressionUUID->"7e67fe09-ce0a-4a3d-8fa4-41abfb726876"]
}, Open  ]],
Cell[125139, 3286, 1123, 25, 111, "Input",ExpressionUUID->"066ec25d-b40b-420e-a9e6-6e4411b242ae"],
Cell[126265, 3313, 860, 23, 90, "Input",ExpressionUUID->"9699de92-6e9f-41ce-908a-e5cd93b0b6cb"],
Cell[127128, 3338, 991, 25, 90, "Input",ExpressionUUID->"08995b0c-5293-4129-8a49-8817807472ce"],
Cell[128122, 3365, 1638, 43, 90, "Input",ExpressionUUID->"88ec6f45-0025-449e-b98a-877fa08eb8e6"],
Cell[129763, 3410, 2256, 77, 49, "Input",ExpressionUUID->"29a8c23a-22c6-4560-9781-ffa51b689e5e"],
Cell[132022, 3489, 952, 25, 29, "Input",ExpressionUUID->"629e8215-d480-468a-9260-6f4397cd2718"],
Cell[132977, 3516, 431, 8, 29, "Input",ExpressionUUID->"ed7d30c1-0ac7-47f8-bca6-502c493e7d73"],
Cell[CellGroupData[{
Cell[133433, 3528, 4352, 122, 90, "Input",ExpressionUUID->"7310cc43-0c5d-47dd-8d0b-de4e9a809d53"],
Cell[137788, 3652, 387, 6, 33, "Output",ExpressionUUID->"22fdc268-b0aa-4d14-a0d3-97b63b203cfc"]
}, Open  ]],
Cell[138190, 3661, 363, 8, 29, "Input",ExpressionUUID->"e3f280e5-dad1-4727-b56c-6b27de6f30f3"],
Cell[138556, 3671, 452, 12, 29, "Input",ExpressionUUID->"9aa0c60f-7078-4998-91d0-df191838e093"],
Cell[139011, 3685, 557, 14, 29, "Input",ExpressionUUID->"4818a7c1-6499-42cc-a9fc-fae7b40cd83d"],
Cell[139571, 3701, 439, 8, 29, "Input",ExpressionUUID->"46837e2a-3c0f-4be0-b032-5850df7c3c5e"],
Cell[140013, 3711, 544, 12, 29, "Input",ExpressionUUID->"54df962c-97bd-4440-a74c-1a96bc0904e6"],
Cell[140560, 3725, 2066, 52, 29, "Input",ExpressionUUID->"67be851d-52d6-4bb9-8804-65c462d30491"],
Cell[CellGroupData[{
Cell[142651, 3781, 1499, 33, 111, "Input",ExpressionUUID->"62c2afcf-9aac-4c60-b77a-428def6e2af2"],
Cell[144153, 3816, 566, 15, 47, "Output",ExpressionUUID->"34fae494-529e-482c-ab87-59943ad26626"],
Cell[144722, 3833, 985, 28, 51, "Output",ExpressionUUID->"f846dd88-953b-4a83-b5d7-232fc4fedf94"],
Cell[145710, 3863, 108895, 2542, 1738, "Output",ExpressionUUID->"445f4e21-4868-4abb-8720-ccb103ca00c4"],
Cell[254608, 6407, 220, 3, 33, "Output",ExpressionUUID->"dea6468a-3656-4d6b-8ca6-907f9de47edf"],
Cell[254831, 6412, 218, 3, 33, "Output",ExpressionUUID->"7ebcd6be-fcca-417f-b0bd-807acf1cbef1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[255086, 6420, 278, 5, 29, "Input",ExpressionUUID->"142ceb19-f9b8-4942-8feb-4d66b3de6696"],
Cell[255367, 6427, 216, 4, 33, "Output",ExpressionUUID->"84ccdfee-b2c9-4e53-b12f-c125494a6fea"]
}, Open  ]],
Cell[255598, 6434, 427, 9, 29, "Input",ExpressionUUID->"7457b458-9a82-408b-a5b0-55f268e1dcb5"],
Cell[CellGroupData[{
Cell[256050, 6447, 1938, 57, 111, "Input",ExpressionUUID->"c4947e27-73ed-4e10-a5c8-c3e293c4b529"],
Cell[257991, 6506, 110937, 2589, 1900, "Output",ExpressionUUID->"502f70a0-5b1a-441a-b128-c578ac682ad7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[368965, 9100, 937, 23, 70, "Input",ExpressionUUID->"92911107-bf0b-4eb8-92ce-766ba7fad116"],
Cell[369905, 9125, 14444, 401, 375, "Output",ExpressionUUID->"bc089c98-9c32-4b1b-9431-72718094cf35"],
Cell[384352, 9528, 10366, 288, 247, "Output",ExpressionUUID->"4284fad5-5abf-4a39-a024-f38991468cdd"],
Cell[394721, 9818, 13851, 393, 339, "Output",ExpressionUUID->"a3d99ede-fe74-417c-94e9-477e6e788240"]
}, Open  ]],
Cell[408587, 10214, 452, 9, 29, "Input",ExpressionUUID->"900f5371-807f-4cdd-9e59-20e359331840"],
Cell[CellGroupData[{
Cell[409064, 10227, 497, 15, 49, "Input",ExpressionUUID->"746a6ced-b879-4873-a165-f97e1aae6906"],
Cell[409564, 10244, 56541, 1469, 1202, "Output",ExpressionUUID->"69755f99-78bd-4207-b0e1-93cada1847ed"],
Cell[466108, 11715, 244100, 5717, 5079, "Output",ExpressionUUID->"c2849560-4f68-4c1e-8351-ad10b77a83dd"]
}, Open  ]],
Cell[710223, 17435, 423, 9, 29, "Input",ExpressionUUID->"1e73e76f-3cb2-4e7a-844f-890ae77d0b3a"],
Cell[CellGroupData[{
Cell[710671, 17448, 320, 9, 29, "Input",ExpressionUUID->"5eef25b6-3488-4052-8a6a-5718d1fb5237"],
Cell[710994, 17459, 5447, 155, 136, "Output",ExpressionUUID->"067d9b02-eb54-42d1-b824-921a55777f63"]
}, Open  ]],
Cell[716456, 17617, 366, 8, 29, "Input",ExpressionUUID->"4a42bdc0-f178-4009-86d2-f92805c76a03"],
Cell[CellGroupData[{
Cell[716847, 17629, 598, 16, 49, "Input",ExpressionUUID->"b6d51848-48f4-4a68-90cf-582e0c01d53b"],
Cell[717448, 17647, 177, 3, 33, "Output",ExpressionUUID->"cd1f2f11-0745-4c4c-b0cb-5aa7abe7ecd0"],
Cell[717628, 17652, 177, 3, 33, "Output",ExpressionUUID->"4b073a5b-c62f-479d-ba7a-c157a408e37d"]
}, Open  ]],
Cell[717820, 17658, 351, 8, 29, "Input",ExpressionUUID->"5cda0027-3c15-463b-bbca-5134c34539b1"],
Cell[CellGroupData[{
Cell[718196, 17670, 271, 6, 29, "Input",ExpressionUUID->"6dad7988-fca2-485a-bfa3-a88c1b5ca5d6"],
Cell[718470, 17678, 3698, 110, 80, "Output",ExpressionUUID->"8aa0b616-90dc-421d-8c56-bcfb7845c065"]
}, Open  ]],
Cell[722183, 17791, 260, 5, 29, "Input",ExpressionUUID->"023113f3-7bcc-481a-b8bd-99a92fb401e9"],
Cell[722446, 17798, 304, 7, 29, "Input",ExpressionUUID->"859ac292-217d-4998-8853-11cb1953a716"],
Cell[CellGroupData[{
Cell[722775, 17809, 449, 11, 49, "Input",ExpressionUUID->"cf484c20-23fb-4499-98ae-057f3c46c1c6"],
Cell[723227, 17822, 153, 3, 33, "Output",ExpressionUUID->"95018a40-8cfc-4169-8585-2d09ef82df2d"],
Cell[723383, 17827, 153, 3, 33, "Output",ExpressionUUID->"62403acf-1578-455a-a9a1-1ec62672f64f"]
}, Open  ]],
Cell[723551, 17833, 280, 6, 29, "Input",ExpressionUUID->"acd16ff4-4304-4e66-a709-cf064d72b9fe"],
Cell[CellGroupData[{
Cell[723856, 17843, 776, 24, 49, "Input",ExpressionUUID->"13c6af67-08e7-44b8-8ebc-56c08990247c"],
Cell[724635, 17869, 486, 16, 49, "Output",ExpressionUUID->"60b108e4-3ebd-45b7-8e7e-f5dfa1fec0b9"],
Cell[725124, 17887, 446, 14, 49, "Output",ExpressionUUID->"e09b60f4-1a3f-4763-a89a-f979913ab255"]
}, Open  ]],
Cell[725585, 17904, 258, 5, 29, "Input",ExpressionUUID->"1f2e8e2f-aae1-4d92-8968-027056f7784b"],
Cell[CellGroupData[{
Cell[725868, 17913, 1484, 43, 49, "Input",ExpressionUUID->"7d3ef0f6-9612-4ecf-b32f-a6d49156328c"],
Cell[727355, 17958, 980, 31, 53, "Output",ExpressionUUID->"1b91a336-cd14-45c7-a709-e5a9820ccbe3"],
Cell[728338, 17991, 1000, 33, 53, "Output",ExpressionUUID->"795c93d6-b42e-4898-b792-83c202c576db"]
}, Open  ]],
Cell[729353, 18027, 326, 7, 29, "Input",ExpressionUUID->"40710a1a-abe8-499f-920e-e42036b3f5b7"],
Cell[729682, 18036, 210, 4, 29, "Input",ExpressionUUID->"1c200ed3-671d-4aa6-a82c-bfb511a6934c"],
Cell[729895, 18042, 305, 7, 29, "Input",ExpressionUUID->"aff5875a-42de-4657-8918-bcdc92c9cb64"],
Cell[730203, 18051, 5405, 150, 111, "Input",ExpressionUUID->"3ed80907-ea2c-46f8-9f10-1ba4446abcd3"],
Cell[735611, 18203, 394, 10, 29, "Input",ExpressionUUID->"82b5e847-9d43-4569-87d4-412bb83ab9c2"],
Cell[CellGroupData[{
Cell[736030, 18217, 285, 7, 29, "Input",ExpressionUUID->"8b58c29e-9ece-4064-9358-dc492316d5d9"],
Cell[736318, 18226, 1613, 50, 59, "Output",ExpressionUUID->"0193ef49-0fae-4126-b3dd-7d3ae6838c13"]
}, Open  ]],
Cell[737946, 18279, 297, 7, 29, "Input",ExpressionUUID->"afd3e2a0-9bcd-4ceb-813e-5e4c84b22a0e"],
Cell[738246, 18288, 815, 24, 29, "Input",ExpressionUUID->"0ac9e88f-0e16-4cb3-b8d1-a89d8e122b03"],
Cell[739064, 18314, 586, 12, 29, "Input",ExpressionUUID->"ea673923-6f65-45c6-b3e2-51f765b38a09"],
Cell[CellGroupData[{
Cell[739675, 18330, 2593, 79, 111, "Input",ExpressionUUID->"e87d4074-1551-42fc-a713-aaedaf5915e9"],
Cell[742271, 18411, 420, 9, 33, "Output",ExpressionUUID->"cd070271-d013-44ed-8601-0cdbaf7fb2c0"],
Cell[742694, 18422, 419, 9, 33, "Output",ExpressionUUID->"75d068d1-f2f4-4483-82d1-10ada5f1dc48"],
Cell[743116, 18433, 400, 8, 33, "Output",ExpressionUUID->"a56aeb5c-f9e4-46ac-9786-439e5fab87a7"],
Cell[743519, 18443, 1038, 30, 55, "Output",ExpressionUUID->"1bec92b2-9419-43c9-8d91-6f7fca085d97"],
Cell[744560, 18475, 1275, 37, 55, "Output",ExpressionUUID->"05250f38-d69c-42ec-ba7a-d953b50db7ce"]
}, Open  ]],
Cell[745850, 18515, 565, 14, 29, "Input",ExpressionUUID->"2fe342c7-13ba-4d92-8ea9-dcd41c78d057"],
Cell[746418, 18531, 598, 17, 29, "Input",ExpressionUUID->"16f9f972-9bb6-4eaa-9931-31641ea5b3f1"],
Cell[747019, 18550, 490, 13, 29, "Input",ExpressionUUID->"13e3450f-45c3-4f86-8afa-014e8bbd6531"],
Cell[747512, 18565, 433, 11, 29, "Input",ExpressionUUID->"7ffa4ffa-75b7-410b-8af7-d1e5ecdf22b9"],
Cell[CellGroupData[{
Cell[747970, 18580, 230, 5, 29, "Input",ExpressionUUID->"5265784c-1f9a-4769-bfa1-d2a98abee672"],
Cell[748203, 18587, 4003, 127, 109, "Output",ExpressionUUID->"91fca624-4c4e-4371-9d8b-827012ace8a3"]
}, Open  ]],
Cell[752221, 18717, 255, 5, 29, "Input",ExpressionUUID->"ff6e324c-9d77-42a5-b0da-2dec5f3401c0"]
}
]
*)


